Reconfigurable topological valley-Hall interfaces: Asymptotics of arrays of Dirichlet and Neumann inclusions for multiple scattering in metamaterials

We study two-dimensional periodic metamaterials in which idealised cylindrical inclusions are modelled by boundary conditions. In the scalar time-harmonic setting, the background field satisfies the Helmholtz equation, and high-contrast inclusion limits reduce to Dirichlet or Neumann conditions, with direct analogues in dielectric and acoustic media. By switching the condition assigned to selected inclusions, we break point-group symmetries of the primitive cell and thereby lift symmetry-induced degeneracies in the Floquet--Bloch spectrum of hexagonal and square lattices, opening valley-type band gaps with Berry curvature localised near opposite valleys. To analyse infinite and finite structures within a unified framework, we derive matched-asymptotic point-scatterer approximations for mixed Dirichlet--Neumann arrays. For doubly periodic systems, this yields a finite-dimensional generalised eigenvalue problem for the Floquet--Bloch spectrum; for finite arrays, it yields a generalised Foldy multiple-scattering system. In both hexagonal and square lattices, geometrically identical crystals can realise distinct valley-Hall phases solely through boundary-condition assignment while retaining an overlapping bulk gap. Spatially varying this assignment therefore creates and relocates internal interfaces without altering the underlying geometry, enabling the associated valley-Hall interfacial modes to be repositioned within the same crystal.

==> anc/DirichletEigenValueProblem.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [Omega,unknowns] = DirichletEigenValueProblem(G,nbCurves,K,epsilon,X1J,Y1J,S,alpha,R,gammaE,Nb)




   
   
    
    Epsilon2 = ones(alpha,1)*epsilon;
    
    


        KG = ones(Nb,1)*K + G; %Being consistent
        %[theta,rrrr] = cart2pol(K(kInc,1),K(kInc,2));
        %cosTheta = cos(theta);
        %sinTheta = sin(theta);
        %cos2Theta = cos(2*theta);
        %sin2Theta = sin(2*theta);
        
        
        
        modKGsq = dot(KG,KG,2);
        
        
        
        ET = exp(-1i*(KG*[X1J;Y1J])); %Exponential term
        
        %%%%.*eye() whatever gives us the correct diagonal for source terms!%%
        
        circled10 =  S*diag(modKGsq);
        circled20 =  4i*ET;        
        circled12 = -S*eye(Nb);
        circled22 =  zeros(Nb,alpha);
        
        circled30 = ET';
        circled40 =  pi\2i*(log((Epsilon2*R)*0.5) + gammaE*ones(size(Epsilon2))).*eye(alpha);
        circled32= zeros(alpha,Nb);
        circled42 = zeros(alpha);
        
        
        
        A = [circled10 circled20;
             circled30 circled40];
        
        B = [circled12 circled22;
             circled32 circled42];
       
       
       
      
        
        %%%%%%%%%%%%%%%%%Sorting Eigenvalues 

            [evect,e]=eig(A\-B);
            %unknowns(:,:,kInc) = evect;
            e=diag(e);
            e=(e).^(-1/2);
            %e = -esort(-e);
            indices1 = find(real(e) < 0);
            e(indices1) = [];
            evect(:,indices1) = [];
            
            indices2 = find(abs(imag(e)) > (10)^-4); %WOOOHOOO
            e(indices2) = [];
            evect(:,indices2) = [];
            
            [edash, index] = sort(e);
            
            
            
            Omega = real(e(index(1:nbCurves)));
            unknowns = evect(:,index(1:nbCurves));
            
            

            



      




   
     
end
    

==> anc/DirichletEigenValueProblemZERO.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [Omega,unknowns] = DirichletEigenValueProblemZERO(G,nbCurves,K,epsilon,X1J,Y1J,S,alpha,R,gammaE,Nb)




   
   
    
    Epsilon2 = ones(alpha,1)*epsilon;
    
    


        KG = ones(Nb,1)*K + G; %Being consistent
        %[theta,rrrr] = cart2pol(K(kInc,1),K(kInc,2));
        %cosTheta = cos(theta);
        %sinTheta = sin(theta);
        %cos2Theta = cos(2*theta);
        %sin2Theta = sin(2*theta);
        
        
        
        modKGsq = dot(KG,KG,2);
        
        
        
        ET = exp(-1i*(KG*[X1J;Y1J])); %Exponential term
        
        %%%%.*eye() whatever gives us the correct diagonal for source terms!%%
        
        circled10 =  S*diag(modKGsq);
        circled20 =  4i*ET;        
        circled12 = -S*eye(Nb);
        circled22 =  zeros(Nb,alpha);
        
        circled30 = ET';
        circled40 =  pi\2i*(log((Epsilon2*R)*0.5) + gammaE*ones(size(Epsilon2))).*eye(alpha);
        circled32= zeros(alpha,Nb);
        circled42 = zeros(alpha);
        
        
        
        A = [circled10 circled20;
             circled30 circled40];
        
        B = [circled12 circled22;
             circled32 circled42];
       
       
       
      
        
        %%%%%%%%%%%%%%%%%Sorting Eigenvalues 

            [evect,e]=eig(A,-B);
            %unknowns(:,:,kInc) = evect;
            e=diag(e);
            e=(e).^(1/2);
            %e = -esort(-e);
            indices1 = find(real(e) < 0);
            e(indices1) = [];
            evect(:,indices1) = [];
            
            indices2 = find(abs(imag(e)) > (10)^-4); %WOOOHOOO
            e(indices2) = [];
            evect(:,indices2) = [];
            
            [edash, index] = sort(e);
            
            
            
            Omega = real(e(index(1:nbCurves)));
            unknowns = evect(:,index(1:nbCurves));
            
            

            



      




   
     
end
    

==> anc/DirichletNeumannEigenValueProblem.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [Omega,unknowns] = DirichletNeumannEigenValueProblem(G,nbCurves,K,epsilonD,epsilonN,X1JD,Y1JD,X1JN,Y1JN,S,alphaD,alphaN,R,gammaE,Nb)



    Epsilon1N = ones(Nb,1)*epsilonN;
    Epsilon2N = ones(alphaN,1)*epsilonN;
    
    Epsilon2D = ones(alphaD,1)*epsilonD;
    


        KG = ones(Nb,1)*K + G; %Being consistent
        %[theta,rrrr] = cart2pol(K(kInc,1),K(kInc,2));
        %cosTheta = cos(theta);
        %sinTheta = sin(theta);
        %cos2Theta = cos(2*theta);
        %sin2Theta = sin(2*theta);
        
        
        
        modKGsq = dot(KG,KG,2);
        
        
        
        ETN = exp(-1i*(KG*[X1JN;Y1JN])); %Exponential term
        ETD = exp(-1i*(KG*[X1JD;Y1JD])); %Exponential term
        
        %%%%%%%%
        
        circled1Om0N =  diag(modKGsq);
        circled2Om0N =  (4i/S)*ETN.*Epsilon1N.*Epsilon1N;        
        circled3Om0N = ((4/S)*KG(:,1)*ones(1,alphaN)).*ETN.*Epsilon1N.*Epsilon1N;
        circled4Om0N =  ((4/S)*KG(:,2)*ones(1,alphaN)).*ETN.*Epsilon1N.*Epsilon1N;
       
        circled5Om0N = zeros(alphaN,Nb);
        circled6Om0N = (4/(1i*pi))*eye(alphaN);
        circled7Om0N = zeros(alphaN);
        circled8Om0N = zeros(alphaN);
        
        circled9Om0N = (1i*ones(alphaN,1)*(KG(:,1)')).*(ETN');
        circled10Om0N = -(K(1)*(Epsilon2N.^2)/pi).*eye(alphaN);
        circled11Om0N = (1i/pi)*(2*ones(size(Epsilon2N)) + ((Epsilon2N.^2)/4).*(K(1)*K(1) - K(2)*K(2)) + 0.5*(R*Epsilon2N).^2).*eye(alphaN);
        circled12Om0N = (1i*K(1)*K(2)/(2*pi))*(Epsilon2N.^2).*eye(alphaN);
        
        circled13Om0N = (1i*ones(alphaN,1)*(KG(:,2)')).*(ETN');
        circled14Om0N = -(K(2)*(Epsilon2N.^2)/pi).*eye(alphaN);
        circled15Om0N = ((Epsilon2N.^2)*1i*K(1)*K(2)/(2*pi)).*eye(alphaN);
        circled16Om0N = (1i/pi)*(2*ones(size(Epsilon2N)) - ((Epsilon2N.^2)/4)*(K(1)*K(1) - K(2)*K(2)) + 0.5*(R*Epsilon2N).^2).*eye(alphaN); 
        
        circled1Om2N = eye(Nb);
        circled2Om2N = zeros(Nb,alphaN);
        circled3Om2N = zeros(Nb,alphaN);
        circled4Om2N = zeros(Nb,alphaN);
        
        circled5Om2N = -ETN';
        circled6Om2N = (2i/pi)*(-log((Epsilon2N*R)*0.5) + 3/4*ones(size(Epsilon2N)) - gammaE*ones(size(Epsilon2N))).*eye(alphaN).*Epsilon2N.*Epsilon2N;
        circled7Om2N = -(K(1)*(Epsilon2N.^2)/pi).*eye(alphaN);
        circled8Om2N = -(K(2)*(Epsilon2N.^2)/pi).*eye(alphaN);
         
        circled9Om2N = zeros(alphaN,Nb);
        circled10Om2N = zeros(alphaN);
        circled11Om2N = (1i/pi)*(-log((Epsilon2N*R)*0.5) - 5/4*ones(size(Epsilon2N)) - gammaE*ones(size(Epsilon2N))).*eye(alphaN).*Epsilon2N.*Epsilon2N;
        circled12Om2N = zeros(alphaN);
        
        circled13Om2N = zeros(alphaN,Nb);
        circled14Om2N = zeros(alphaN);
        circled15Om2N = zeros(alphaN); 
        circled16Om2N = (1i/pi)*(-log((Epsilon2N*R)*0.5) - 5/4*ones(size(Epsilon2N)) - gammaE*ones(size(Epsilon2N))).*eye(alphaN).*Epsilon2N.*Epsilon2N;
        
        %circled1Om0D =  diag(modKGsq);
        circled2Om0D =  4i*ETD/S;        
        %circled1Om2D = eye(Nb);
        circled2Om2D =  -zeros(Nb,alphaD)/S;
        
        circled3Om0D = ETD';
        circled4Om0D =  pi\2i*(log((Epsilon2D*R)*0.5) + gammaE*ones(size(Epsilon2D))).*eye(alphaD);
        circled3Om2D = -zeros(alphaD,Nb);
        circled4Om2D = -zeros(alphaD);
        
        
        
        %A = [circled10 circled20;
        %     circled30 circled40];
        
        %B = [circled12 circled22;
        %     circled32 circled42];
        
        circled1Om0 = circled1Om0N;
        circled2Om0 = circled2Om0D;
        circled3Om0 = circled2Om0N;
        circled4Om0 = circled3Om0N;
        circled5Om0 = circled4Om0N;
        
        circled6Om0 = circled3Om0D;
        circled7Om0 = circled4Om0D;
        circled8Om0 = zeros(alphaD,alphaN);
        circled9Om0 = zeros(alphaD,alphaN);
        circled10Om0 = zeros(alphaD,alphaN);
        
        circled11Om0 = circled5Om0N;
        circled12Om0 = zeros(alphaN,alphaD);
        circled13Om0 = circled6Om0N;
        circled14Om0 = circled7Om0N;
        circled15Om0 = circled8Om0N;
         
        circled16Om0 = circled9Om0N;
        circled17Om0 = zeros(alphaN,alphaD);
        circled18Om0 = circled10Om0N;
        circled19Om0 = circled11Om0N;
        circled20Om0 = circled12Om0N;
        
        circled21Om0 = circled13Om0N;
        circled22Om0 = zeros(alphaN,alphaD);
        circled23Om0 = circled14Om0N;
        circled24Om0 = circled15Om0N;
        circled25Om0 = circled16Om0N;
        
        circled1Om2 = circled1Om2N;
        circled2Om2 = circled2Om2D;
        circled3Om2 = circled2Om2N;
        circled4Om2 = circled3Om2N;
        circled5Om2 = circled4Om2N;
        
        circled6Om2 = circled3Om2D;
        circled7Om2 = circled4Om2D;
        circled8Om2 = zeros(alphaD,alphaN);
        circled9Om2 = zeros(alphaD,alphaN);
        circled10Om2 = zeros(alphaD,alphaN);
        
        circled11Om2 = circled5Om2N;
        circled12Om2 = zeros(alphaN,alphaD);
        circled13Om2 = circled6Om2N;
        circled14Om2 = circled7Om2N;
        circled15Om2 = circled8Om2N;
         
        circled16Om2 = circled9Om2N;
        circled17Om2 = zeros(alphaN,alphaD);
        circled18Om2 = circled10Om2N;
        circled19Om2 = circled11Om2N;
        circled20Om2 = circled12Om2N;
        
        circled21Om2 = circled13Om2N;
        circled22Om2 = zeros(alphaN,alphaD);
        circled23Om2 = circled14Om2N;
        circled24Om2 = circled15Om2N;
        circled25Om2 = circled16Om2N;
        
        
        
        A = [circled1Om0   circled2Om0   circled3Om0   circled4Om0   circled5Om0;
             circled6Om0   circled7Om0   circled8Om0   circled9Om0   circled10Om0;
             circled11Om0  circled12Om0  circled13Om0  circled14Om0  circled15Om0;
             circled16Om0  circled17Om0  circled18Om0  circled19Om0  circled20Om0;
             circled21Om0  circled22Om0  circled23Om0  circled24Om0  circled25Om0;];
            
        B = [circled1Om2   circled2Om2   circled3Om2   circled4Om2   circled5Om2;
             circled6Om2   circled7Om2   circled8Om2   circled9Om2   circled10Om2;
             circled11Om2  circled12Om2  circled13Om2  circled14Om2  circled15Om2;
             circled16Om2  circled17Om2  circled18Om2  circled19Om2  circled20Om2;
             circled21Om2  circled22Om2  circled23Om2  circled24Om2  circled25Om2;];
       
       
       
       
      
        
        %%%%%%%%%%%%%%%%%Sorting Eigenvalues 

            [evect,e]=eig(A\B);
            %unknowns(:,:,kInc) = evect;
            e=diag(e);
            e=(e).^(-1/2);
            %e = -esort(-e);
            indices1 = find(real(e) < 0);
            e(indices1) = [];
            evect(:,indices1) = [];
            
            indices2 = find(abs(imag(e)) > (10)^-4); %WOOOHOOO
            e(indices2) = [];
            evect(:,indices2) = [];
            
            [edash, index] = sort(e);
            
            
            
            Omega = real(e(index(1:nbCurves)));
            unknowns = evect(:,index(1:nbCurves));
            
            

            



      




   
     
end
    

==> anc/DirichletNeumannEigenValueProblemZERO.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [Omega,unknowns] = DirichletNeumannEigenValueProblemZERO(G,nbCurves,K,epsilonD,epsilonN,X1JD,Y1JD,X1JN,Y1JN,S,alphaD,alphaN,R,gammaE,Nb)




   
   
    Epsilon1N = ones(Nb,1)*epsilonN;
    Epsilon2N = ones(alphaN,1)*epsilonN;
    
    Epsilon2D = ones(alphaD,1)*epsilonD;
    


        KG = ones(Nb,1)*K + G; %Being consistent
        %[theta,rrrr] = cart2pol(K(kInc,1),K(kInc,2));
        %cosTheta = cos(theta);
        %sinTheta = sin(theta);
        %cos2Theta = cos(2*theta);
        %sin2Theta = sin(2*theta);
        
        
        
        modKGsq = dot(KG,KG,2);
        
        
        
        ETN = exp(-1i*(KG*[X1JN;Y1JN])); %Exponential term
        ETD = exp(-1i*(KG*[X1JD;Y1JD])); %Exponential term
        
        %%%%.*eye() whatever gives us the correct diagonal for source terms!%%
        
        circled1Om0N =  diag(modKGsq);
        circled2Om0N =  (4i/S)*ETN.*Epsilon1N.*Epsilon1N;        
        circled3Om0N = ((4/S)*KG(:,1)*ones(1,alphaN)).*ETN.*Epsilon1N.*Epsilon1N;
        circled4Om0N =  ((4/S)*KG(:,2)*ones(1,alphaN)).*ETN.*Epsilon1N.*Epsilon1N;
       
        circled5Om0N = zeros(alphaN,Nb);
        circled6Om0N = (4/(1i*pi))*eye(alphaN);
        circled7Om0N = zeros(alphaN);
        circled8Om0N = zeros(alphaN);
        
        circled9Om0N = (1i*ones(alphaN,1)*(KG(:,1)')).*(ETN');
        circled10Om0N = -(K(1)*(Epsilon2N.^2)/pi).*eye(alphaN);
        circled11Om0N = (1i/pi)*(2*ones(size(Epsilon2N)) + ((Epsilon2N.^2)/4).*(K(1)*K(1) - K(2)*K(2)) + 0.5*(R*Epsilon2N).^2).*eye(alphaN);
        circled12Om0N = (1i*K(1)*K(2)/(2*pi))*(Epsilon2N.^2).*eye(alphaN);
        
        circled13Om0N = (1i*ones(alphaN,1)*(KG(:,2)')).*(ETN');
        circled14Om0N = -(K(2)*(Epsilon2N.^2)/pi).*eye(alphaN);
        circled15Om0N = ((Epsilon2N.^2)*1i*K(1)*K(2)/(2*pi)).*eye(alphaN);
        circled16Om0N = (1i/pi)*(2*ones(size(Epsilon2N)) - ((Epsilon2N.^2)/4)*(K(1)*K(1) - K(2)*K(2)) + 0.5*(R*Epsilon2N).^2).*eye(alphaN); 
        
        circled1Om2N = eye(Nb);
        circled2Om2N = zeros(Nb,alphaN);
        circled3Om2N = zeros(Nb,alphaN);
        circled4Om2N = zeros(Nb,alphaN);
        
        circled5Om2N = -ETN';
        circled6Om2N = (2i/pi)*(-log((Epsilon2N*R)*0.5) + 3/4*ones(size(Epsilon2N)) - gammaE*ones(size(Epsilon2N))).*eye(alphaN).*Epsilon2N.*Epsilon2N;
        circled7Om2N = -(K(1)*(Epsilon2N.^2)/pi).*eye(alphaN);
        circled8Om2N = -(K(2)*(Epsilon2N.^2)/pi).*eye(alphaN);
         
        circled9Om2N = zeros(alphaN,Nb);
        circled10Om2N = zeros(alphaN);
        circled11Om2N = (1i/pi)*(-log((Epsilon2N*R)*0.5) - 5/4*ones(size(Epsilon2N)) - gammaE*ones(size(Epsilon2N))).*eye(alphaN).*Epsilon2N.*Epsilon2N;
        circled12Om2N = zeros(alphaN);
        
        circled13Om2N = zeros(alphaN,Nb);
        circled14Om2N = zeros(alphaN);
        circled15Om2N = zeros(alphaN); 
        circled16Om2N = (1i/pi)*(-log((Epsilon2N*R)*0.5) - 5/4*ones(size(Epsilon2N)) - gammaE*ones(size(Epsilon2N))).*eye(alphaN).*Epsilon2N.*Epsilon2N;
        
        %circled1Om0D =  diag(modKGsq);
        circled2Om0D =  4i*ETD/S;        
        %circled1Om2D = eye(Nb);
        circled2Om2D =  -zeros(Nb,alphaD)/S;
        
        circled3Om0D = ETD';
        circled4Om0D =  pi\2i*(log((Epsilon2D*R)*0.5) + gammaE*ones(size(Epsilon2D))).*eye(alphaD);
        circled3Om2D = -zeros(alphaD,Nb);
        circled4Om2D = -zeros(alphaD);
        
        
        
        %A = [circled10 circled20;
        %     circled30 circled40];
        
        %B = [circled12 circled22;
        %     circled32 circled42];
        
        circled1Om0 = circled1Om0N;
        circled2Om0 = circled2Om0D;
        circled3Om0 = circled2Om0N;
        circled4Om0 = circled3Om0N;
        circled5Om0 = circled4Om0N;
        
        circled6Om0 = circled3Om0D;
        circled7Om0 = circled4Om0D;
        circled8Om0 = zeros(alphaD,alphaN);
        circled9Om0 = zeros(alphaD,alphaN);
        circled10Om0 = zeros(alphaD,alphaN);
        
        circled11Om0 = circled5Om0N;
        circled12Om0 = zeros(alphaN,alphaD);
        circled13Om0 = circled6Om0N;
        circled14Om0 = circled7Om0N;
        circled15Om0 = circled8Om0N;
         
        circled16Om0 = circled9Om0N;
        circled17Om0 = zeros(alphaN,alphaD);
        circled18Om0 = circled10Om0N;
        circled19Om0 = circled11Om0N;
        circled20Om0 = circled12Om0N;
        
        circled21Om0 = circled13Om0N;
        circled22Om0 = zeros(alphaN,alphaD);
        circled23Om0 = circled14Om0N;
        circled24Om0 = circled15Om0N;
        circled25Om0 = circled16Om0N;
        
        circled1Om2 = circled1Om2N;
        circled2Om2 = circled2Om2D;
        circled3Om2 = circled2Om2N;
        circled4Om2 = circled3Om2N;
        circled5Om2 = circled4Om2N;
        
        circled6Om2 = circled3Om2D;
        circled7Om2 = circled4Om2D;
        circled8Om2 = zeros(alphaD,alphaN);
        circled9Om2 = zeros(alphaD,alphaN);
        circled10Om2 = zeros(alphaD,alphaN);
        
        circled11Om2 = circled5Om2N;
        circled12Om2 = zeros(alphaN,alphaD);
        circled13Om2 = circled6Om2N;
        circled14Om2 = circled7Om2N;
        circled15Om2 = circled8Om2N;
         
        circled16Om2 = circled9Om2N;
        circled17Om2 = zeros(alphaN,alphaD);
        circled18Om2 = circled10Om2N;
        circled19Om2 = circled11Om2N;
        circled20Om2 = circled12Om2N;
        
        circled21Om2 = circled13Om2N;
        circled22Om2 = zeros(alphaN,alphaD);
        circled23Om2 = circled14Om2N;
        circled24Om2 = circled15Om2N;
        circled25Om2 = circled16Om2N;
        
        
        
        A = [circled1Om0   circled2Om0   circled3Om0   circled4Om0   circled5Om0;
             circled6Om0   circled7Om0   circled8Om0   circled9Om0   circled10Om0;
             circled11Om0  circled12Om0  circled13Om0  circled14Om0  circled15Om0;
             circled16Om0  circled17Om0  circled18Om0  circled19Om0  circled20Om0;
             circled21Om0  circled22Om0  circled23Om0  circled24Om0  circled25Om0;];
            
        B = [circled1Om2   circled2Om2   circled3Om2   circled4Om2   circled5Om2;
             circled6Om2   circled7Om2   circled8Om2   circled9Om2   circled10Om2;
             circled11Om2  circled12Om2  circled13Om2  circled14Om2  circled15Om2;
             circled16Om2  circled17Om2  circled18Om2  circled19Om2  circled20Om2;
             circled21Om2  circled22Om2  circled23Om2  circled24Om2  circled25Om2;];
       
       
       
      
        
        %%%%%%%%%%%%%%%%%Sorting Eigenvalues 

            [evect,e]=eig(A,B,'qz');
            %unknowns(:,:,kInc) = evect;
            e=diag(e);
            e=(e).^(1/2);
            %e = -esort(-e);
            indices1 = find(real(e) < 0);
            e(indices1) = [];
            evect(:,indices1) = [];
            
            indices2 = find(abs(imag(e)) > (10)^-4); %WOOOHOOO
            e(indices2) = [];
            evect(:,indices2) = [];
            
            [edash, index] = sort(e);
            
            
            
            Omega = real(e(index(1:nbCurves)));
            unknowns = evect(:,index(1:nbCurves));
            
            

            



      




   
     
end
    

==> anc/DirichletNeumannTopoHEX.m <==
% Richard Wiltshaw 2026
%
% Code used to compute Figure 3(c).
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




clear all;
tic
set(groot, 'defaultAxesTickLabelInterpreter','latex');
set(groot, 'defaultLegendInterpreter','latex');
set(groot, 'defaultTextInterpreter','latex');




bandGapUpper = 4.945;
bandGapLower = 4.44;

bandGapmid = (bandGapLower + bandGapUpper)*0.5;
bandGapwidth = bandGapUpper - bandGapLower;




%%%%%%%%%%%%%%%%%% Construction of Fundamental cell %%%%%%%%%%%%%%%%%%%
a=1;
thetaBasis = pi/6;

a1 = a*[cos(thetaBasis) sin(thetaBasis)];   %scaled lattice basis x direction
a2 = a*[-cos(thetaBasis) sin(thetaBasis)]; 

%Location of scatterers 
RIJ1 = a*0.2; 
POLYobj = nsidedpoly(6,'Center',[0 0],'SideLength',RIJ1);
ntheta = 6;
theta = 0; %pi/7



    X1Jbase = POLYobj.Vertices(:,1).';
    Y1Jbase = POLYobj.Vertices(:,2).';
    
    X1J = cos(theta)*X1Jbase - sin(theta)*Y1Jbase; %position of objects in period
    Y1J = sin(theta)*X1Jbase + cos(theta)*Y1Jbase;

    XN1J = X1J(1:2:end);
    YN1J = Y1J(1:2:end);
    
    XD1J = X1J(2:2:end);
    YD1J = Y1J(2:2:end);
    
    epsilonD=0.03*ones(1,3);
    epsilonN=0.03*ones(1,3);
   
    
gammaE = double(eulergamma); %The Euler-Mascheroni constant - used in the eigenvalue matrix
alphaD = size(XD1J,2);  % number of Dirichlet scatterers in a cell.
alphaN = size(XN1J,2);  % number of Neumann scatterers in a cell.
m = 9; % Increases the accuracy of the computations. The larger this is, the more accurate the result, but the slower the code.
N = 2*m + 1; 
nbCurves = 14; %number of curves to plot.



POLY = nsidedpoly(6,'Center',[0 0],'SideLength',norm(a1*0.5)*2/sqrt(3));
Atest = abs(det([a1.' a2.']));
S = polyarea(POLY.Vertices(:,1),POLY.Vertices(:,2));

figure; %Plot cell
    hold on
    %plot(POLY,'FaceColor','w','LineWidth',1.5,'FaceAlpha',1)  %255\[189, 201, 199]; 255\[255, 215, 0]
    plot(POLY,'FaceColor',255\[71,121,196],'LineWidth',1.5,'FaceAlpha',1) %Blue
    %scatter(X1J.', Y1J.', 'x')
    NNNend = 6;
    for NNN = 0:NNNend
        viscircles([XD1J.',YD1J.'],(1-NNN/NNNend)*epsilonD,'EnhanceVisibility',false,'LineWidth',3.0,'Color','k');
    end
    viscircles([XN1J.',YN1J.'],epsilonN,'EnhanceVisibility',false,'LineWidth',3.0,'Color','k');
    axis equal 
    axis off
    hold off

b = [a1; a2]\(2*pi*eye(2)); 

b1 = b(:,1).';
b2 = b(:,2).';



%%%%%%%%%%%%% Block wave vector
dr = 0.02;
%modKLine = 0.5*norm(b1);

k1 = 0.5*(0:dr:1).'*(b1-b2);  %Gamma to M
k2 = k1(end,:) + (0:dr:1).'*(b1+b2)/6; %M to K 
k3 = k2(end,:) - (0:dr:1).'*k2(end,:);    %K to Gamma
K = [k1 ; k2 ; k3]; %Gamma to K to M to Gamma for Block vector
Kappa1R2 = max(K(:,1));

l1 = (0:dr:1)*sqrt(dot(k1(end,:),k1(end,:),2));  %Gamma to K
l2 = (0:dr:1)*sqrt(dot(k2(end,:)-k1(end,:),k2(end,:)-k1(end,:),2));      %M to Gamma
l3 = (0:dr:1)*sqrt(dot(k2(end,:),k2(end,:),2));    %K to M

BrillLine = [l1 (l1(end)+l2) (l1(end)+l2(end) + l3)]; % The line we follow in the Brillouin zone! 

m2 = -(m):1:(m);
G1 = zeros(N);
G2 = zeros(N);
for m1 = -(m):(m)
    Gprime = (m1*ones(N,1)*b1 + m2.'*b2);
    G1(:,m1+m+1) = Gprime(:,1);
    G2(:,m1+m+1) = Gprime(:,2);
end
G = [G1(:) G2(:)];
R = min([max(G(:,1)) ; max(G(:,2))]); %Define truncation position
modG = sqrt(dot(G,G,2));

indices = find(modG>R);
G(indices,:) = []; %size(G,1) total number of modes within a the truncated Fourier series




%%%%%%%%%%%%% Constructing the matrix system %%%%%%%%%%%%%%%%%%%%%%%%%%%%
Nb = size(G,1);
   
    
    polyGap = translate(polyshape([-10 -10 10 10]*b1(1)/2,bandGapwidth*[1 -1 -1 1]*0.5), [0,bandGapmid]);

    DispOBrillouin = zeros(nbCurves,(size(K)*[1 ; 0])); %frequency dispersion relation
    FreeSpaceOBrillouin = zeros(nbCurves,(size(K)*[1 ; 0])); %frequency free space "dispersion"
    Brillouin = zeros(nbCurves,(size(K)*[1 ; 0])); %wavevector
    unknowns = zeros(Nb+(alphaD + 3*alphaN),nbCurves,(size(K)*[1 ; 0])); %storage for eigenmodes
   
    ONES = ones(nbCurves,1);
    
    OmegaFree = sqrt(dot(K,K,2));
    
    indexZero = find((K(:,1).^2+K(:,2).^2) < 1e-12 );
    indexNOTZero  = find((K(:,1).^2+K(:,2).^2) > 1e-12 );
    
    Kzero = K(indexZero,:);
    DispOBrillouinZero = zeros(nbCurves,size(Kzero,1));
    FreeSpaceOBrillouinZero = zeros(nbCurves,size(Kzero,1));
    BrillouinZero = zeros(nbCurves,size(Kzero,1));
    BrillLineZero = BrillLine(indexZero);
    unknownsZERO = zeros(Nb+(alphaD + 3*alphaN),nbCurves,(size(Kzero)*[1 ; 0]));
    
    KNzero = K(indexNOTZero,:);
    DispOBrillouinNZero = zeros(nbCurves,size(KNzero,1));
    FreeSpaceOBrillouinNZero = zeros(nbCurves,size(KNzero,1));
    BrillouinNZero = zeros(nbCurves,size(KNzero,1));
    BrillLineNZero = BrillLine(indexNOTZero);
    unknownsNZERO = zeros(Nb+(alphaD + 3*alphaN),nbCurves,(size(KNzero)*[1 ; 0]));

parfor kIncZ = 1:(size(Kzero,1)) %the increment along the Brillouin zone
       [Omegakappa,unknownsKappa] = DirichletNeumannEigenValueProblemZERO(G,nbCurves,Kzero(kIncZ,:),epsilonD,epsilonN,XD1J,YD1J,XN1J,YN1J,S,alphaD,alphaN,R,gammaE,Nb);
       [OmegaFreekappa,~] = FreeSpaceEigenValueProblemZERO(G,nbCurves,Kzero(kIncZ,:),S,Nb);
       DispOBrillouinZero(:,kIncZ) = Omegakappa;
       FreeSpaceOBrillouinZero(:,kIncZ) = OmegaFreekappa;
       unknownsZERO(:,:,kIncZ) = unknownsKappa;
       BrillouinZero(:,kIncZ) = BrillLineZero(kIncZ)*ONES;
end

    
parfor kIncNZ = 1:(size(KNzero,1)) %the increment along the Brillouin zone
       [Omegakappa,unknownsKappa] = DirichletNeumannEigenValueProblem(G,nbCurves,KNzero(kIncNZ,:),epsilonD,epsilonN,XD1J,YD1J,XN1J,YN1J,S,alphaD,alphaN,R,gammaE,Nb);
       [OmegaFreekappa,~] = FreeSpaceEigenValueProblem(G,nbCurves,KNzero(kIncNZ,:),S,Nb);
       DispOBrillouinNZero(:,kIncNZ) = Omegakappa;
       FreeSpaceOBrillouinNZero(:,kIncNZ) = OmegaFreekappa;
       unknownsNZERO(:,:,kIncNZ) = unknownsKappa;
       BrillouinNZero(:,kIncNZ) = BrillLineNZero(kIncNZ)*ONES;
end

    DispOBrillouin(:,indexZero) = DispOBrillouinZero;
    FreeSpaceOBrillouin(:,indexZero) = FreeSpaceOBrillouinZero;
    Brillouin(:,indexZero) = BrillouinZero;
    unknowns(:,:,indexZero) = unknownsZERO;
 
 
    DispOBrillouin(:,indexNOTZero) = DispOBrillouinNZero;
    FreeSpaceOBrillouin(:,indexNOTZero) = FreeSpaceOBrillouinNZero;
    Brillouin(:,indexNOTZero) = BrillouinNZero;
    unknowns(:,:,indexNOTZero) = unknownsNZERO;
%%%%%%%%%%%%%%%% Plot the band structure %%%%%%%%%%%%%%%%%%%%%%%%%%%
names = {'$\Gamma$'; 'M'; 'K'; '$\Gamma$'};
figure;
hold on
plot(polyGap, 'FaceColor', [0.58 0.58 0.58],'FaceAlpha', 0.35, 'EdgeAlpha', 0 )
plot(Brillouin',FreeSpaceOBrillouin','--','Color', [0.58 0.58 0.58],'LineWidth',2) % plot the eigenvalues
plot(Brillouin',DispOBrillouin','-','color','k','LineWidth',1.75) % plot the eigenvalues

box on;
ylabel('$\Omega$');
axis square;
axis tight;
xlim([BrillLine(1) BrillLine(end)])
ylim([0 10])
set(gca,'FontSize',20, 'xtick',[0,l1(end), (l1(end)+l2(end)), (l1(end)+l2(end) + l3(end))], 'xticklabel',names, 'ytick', [0:2:10] );
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);

hold off

dx = 0.05;
L=a;
[x,y] = meshgrid((-1:dx:1)*L/sqrt(3),(-1:dx:1)*L./2);
x = x - y/tan(pi/3);
in = inpolygon(x,y,POLY.Vertices(:,1),POLY.Vertices(:,2));


x = x(in);
y = y(in);

pickACurve = 2; % Pick a band. This means we will plot an eigenmode from a certain band with a certain Frequency and Bloch Wavenumber
BrillPtYouWant = 5.72;
pickAWaveVector = find(abs(BrillLine - BrillPtYouWant) ==  min(abs(BrillLine - BrillPtYouWant)),1);
Unknowns = unknowns(:,pickACurve,pickAWaveVector);

%as = Unknowns((size(G,1)+1):(size(G,1)+alpha))'; %Monopole coeff
%b1s = Unknowns((size(G,1)+1+alpha):(size(G,1)+2*alpha))'; %ex comp of dipole coeff
%b2s = Unknowns((size(G,1)+1+2*alpha):(size(G,1)+3*alpha))'; %ey comp of dipole coeff


[thetak, modk] = cart2pol(K(pickAWaveVector,1),K(pickAWaveVector,2));
KG = ones(Nb,1)*K(pickAWaveVector,:) + G;
EXPKG = exp(1i*([x,y]*KG'));
EXPG =  exp(1i*([x,y]*G')); %This is  to check periodicity
Coeff = ones(size(x))*Unknowns(1:size(G,1))';

%%%%%%%%%%%%%%%%%%%%%%%% Energy flux %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
OmegaInt = DispOBrillouin(pickACurve,pickAWaveVector); %Omega we are interested in
phiTrunc = sum(Coeff.*EXPKG,2); %phi without residual sum

phiGreaterG = zeros(size(x));
grad_phiGreaterG = [zeros(size(x)), zeros(size(x))];
phi = phiTrunc + phiGreaterG;

grad_phiTrunc = 1i*[sum(Coeff.*(ones(size(x))*(KG(:,1)')).*EXPKG,2), sum(Coeff.*(ones(size(x))*(KG(:,2)')).*EXPKG,2)];
grad_phi = grad_phiTrunc + grad_phiGreaterG;

F_Trunc = -0.5*real(-1i*OmegaInt*(phiTrunc*ones(1,2)).*conj(grad_phiTrunc));
F =  -0.5*real(-1i*OmegaInt*(phi*ones(1,2)).*conj(grad_phi));
%[X,Y] = meshgrid(linspace(-a/2,a/2,nx),linspace(-a/2,a/2,nx));
[X,Y] = meshgrid((-1:0.005:1)*L/sqrt(3),(-1:0.005:1)*L./2);
X = X - Y/tan(pi/3);

phiTruncSurf = griddata(x,y,phiTrunc,X,Y);
phiSurf = griddata(x,y,phi,X,Y);
phiSurfoutside = phiSurf;
F_TruncSurf1 = griddata(x,y,F_Trunc(:,1),X,Y);
F_TruncSurf2 = griddata(x,y,F_Trunc(:,2),X,Y);

figure
surf(X,Y,real(phiTruncSurf)-100)
hold on
xlabel('x');
ylabel('y');

view(2);

shading interp

hold on
h1 = quiver(x,y,F_Trunc(:,1),F_Trunc(:,2));
h1.LineWidth = 0.75;
h1.Color = 'white';
set(h1,'AutoScale','on', 'AutoScaleFactor', 2) %increase this to make arrows bigger
% xlabel('x');
% ylabel('y');
view(2);
axis equal;
axis tight;
% xlim([-a/2 a/2])
% ylim([-a/2 a/2])
%scatter3(objNODES(:,1)/a,objNODES(:,2)/a,ones(length(objNODES),1),10,'k','LineWidth',0.1);
NNNend = 6;
    for NNN = 0:NNNend
        viscircles([XD1J.',YD1J.'],(1-NNN/NNNend)*epsilonD,'EnhanceVisibility',false,'LineWidth',3.0,'Color','w');
    end
    viscircles([XN1J.',YN1J.'],epsilonN,'EnhanceVisibility',false,'LineWidth',3.0,'Color','w');
axis off
grid off
hold off

toc

==> anc/DirichletTopoHEX.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%clear all;
%close all; 
tic
set(groot, 'defaultAxesTickLabelInterpreter','latex');
set(groot, 'defaultLegendInterpreter','latex');
set(groot, 'defaultTextInterpreter','latex');

pickACurve = [2,2,1,1]; % Pick a band. This means we will plot an eigenmode from a certain band with a certain Frequency and Bloch Wavenumber
BrillPtYouWant = [5.89,5.554,5.554,5.89];


%%%%%%%%%%%%%%%%%% Construction of Fundamental cell %%%%%%%%%%%%%%%%%%%
a=1;
thetaBasis = pi/6;

a1 = a*[cos(thetaBasis) sin(thetaBasis)];   %scaled lattice basis x direction
a2 = a*[-cos(thetaBasis) sin(thetaBasis)]; 


%Location of scatterers
RIJ1 = a*0.2; 
POLYobj = nsidedpoly(6,'Center',[0 0],'SideLength',RIJ1);
ntheta = 6;
theta = 0; %pi/7



    X1Jbase = POLYobj.Vertices(:,1).';
    Y1Jbase = POLYobj.Vertices(:,2).';
    
    X1J = cos(theta)*X1Jbase - sin(theta)*Y1Jbase; %position of objects in period
    Y1J = sin(theta)*X1Jbase + cos(theta)*Y1Jbase;

    
    epsilon=0.03*ones(1,6);
  
    
gammaE = double(eulergamma); %The Euler-Mascheroni constant - used in the eigenvalue matrix
alpha = size(X1J,2);  % number of scatterers in a cell.
m = 9; 
N = 2*m + 1; 
nbCurves = 14; %number of curves to plot.



POLY = nsidedpoly(6,'Center',[0 0],'SideLength',norm(a1*0.5)*2/sqrt(3));
Atest = abs(det([a1.' a2.']));
S = polyarea(POLY.Vertices(:,1),POLY.Vertices(:,2));

figure; %Plot cell
    hold on
    plot(POLY,'FaceColor',255\[189, 201, 199],'LineWidth',1.5,'FaceAlpha',1)  %255\[189, 201, 199]; 255\[255, 215, 0]
    %scatter(X1J.', Y1J.', 'x')
     NNNend = 6;
    for NNN = 0:NNNend
        viscircles([X1J.',Y1J.'],(1-NNN/NNNend)*epsilon,'EnhanceVisibility',false,'LineWidth',3.0,'Color','k');
    end
    axis equal 
    axis off
    hold off

b = [a1; a2]\(2*pi*eye(2)); 

b1 = b(:,1).';
b2 = b(:,2).';



%%%%%%%%%%%%% Block wave vector
dr = 0.02;
%modKLine = 0.5*norm(b1);

k1 = 0.5*(0:dr:1).'*(b1-b2);  %Gamma to M
k2 = k1(end,:) + (0:dr:1).'*(b1+b2)/6; %M to K 
k3 = k2(end,:) - (0:dr:1).'*k2(end,:);    %K to Gamma
K = [k1 ; k2 ; k3]; %Gamma to K to M to Gamma for Block vector
Kappa1R2 = max(K(:,1));

l1 = (0:dr:1)*sqrt(dot(k1(end,:),k1(end,:),2));  %Gamma to K
l2 = (0:dr:1)*sqrt(dot(k2(end,:)-k1(end,:),k2(end,:)-k1(end,:),2));      %M to Gamma
l3 = (0:dr:1)*sqrt(dot(k2(end,:),k2(end,:),2));    %K to M

BrillLine = [l1 (l1(end)+l2) (l1(end)+l2(end) + l3)]; % The line we follow in the Brillouin zone! 

m2 = -(m):1:(m);
G1 = zeros(N);
G2 = zeros(N);
for m1 = -(m):(m)
    Gprime = (m1*ones(N,1)*b1 + m2.'*b2);
    G1(:,m1+m+1) = Gprime(:,1);
    G2(:,m1+m+1) = Gprime(:,2);
end
G = [G1(:) G2(:)];
R = min([max(G(:,1)) ; max(G(:,2))]); %Define truncation position
modG = sqrt(dot(G,G,2));

indices = find(modG>R);
G(indices,:) = []; %size(G,1) total number of modes within a the truncated Fourier series




%%%%%%%%%%%%% Constructing the matrix system %%%%%%%%%%%%%%%%%%%%%%%%%%%%
Nb = size(G,1);
   
    
    

    DispOBrillouin = zeros(nbCurves,(size(K)*[1 ; 0])); %frequency dispersion relation
    FreeSpaceOBrillouin = zeros(nbCurves,(size(K)*[1 ; 0])); %frequency free space "dispersion"
    Brillouin = zeros(nbCurves,(size(K)*[1 ; 0])); %wavevector
    unknowns = zeros(Nb+(alpha),nbCurves,(size(K)*[1 ; 0])); %storage for eigenmodes
   
    ONES = ones(nbCurves,1);
    
    OmegaFree = sqrt(dot(K,K,2));
    
    indexZero = find((K(:,1).^2+K(:,2).^2) < 1e-12 );
    indexNOTZero  = find((K(:,1).^2+K(:,2).^2) > 1e-12 );
    
    Kzero = K(indexZero,:);
    DispOBrillouinZero = zeros(nbCurves,size(Kzero,1));
    FreeSpaceOBrillouinZero = zeros(nbCurves,size(Kzero,1));
    BrillouinZero = zeros(nbCurves,size(Kzero,1));
    BrillLineZero = BrillLine(indexZero);
    unknownsZERO = zeros(Nb+(alpha),nbCurves,(size(Kzero)*[1 ; 0]));
    
    KNzero = K(indexNOTZero,:);
    DispOBrillouinNZero = zeros(nbCurves,size(KNzero,1));
    FreeSpaceOBrillouinNZero = zeros(nbCurves,size(KNzero,1));
    BrillouinNZero = zeros(nbCurves,size(KNzero,1));
    BrillLineNZero = BrillLine(indexNOTZero);
    unknownsNZERO = zeros(Nb+(alpha),nbCurves,(size(KNzero)*[1 ; 0]));
    
parfor kIncZ = 1:(size(Kzero,1)) %the increment along the Brillouin zone
       [Omegakappa,unknownsKappa] = DirichletEigenValueProblemZERO(G,nbCurves,Kzero(kIncZ,:),epsilon,X1J,Y1J,S,alpha,R,gammaE,Nb);
       [OmegaFreekappa,~] = FreeSpaceEigenValueProblemZERO(G,nbCurves,Kzero(kIncZ,:),S,Nb);
       DispOBrillouinZero(:,kIncZ) = Omegakappa;
       FreeSpaceOBrillouinZero(:,kIncZ) = OmegaFreekappa;
       unknownsZERO(:,:,kIncZ) = unknownsKappa;
       BrillouinZero(:,kIncZ) = BrillLineZero(kIncZ)*ONES;
end
    
    
parfor kIncNZ = 1:(size(KNzero,1)) %the increment along the Brillouin zone
       [Omegakappa,unknownsKappa] = DirichletEigenValueProblem(G,nbCurves,KNzero(kIncNZ,:),epsilon,X1J,Y1J,S,alpha,R,gammaE,Nb);
       [OmegaFreekappa,~] = FreeSpaceEigenValueProblem(G,nbCurves,KNzero(kIncNZ,:),S,Nb);
       DispOBrillouinNZero(:,kIncNZ) = Omegakappa;
       FreeSpaceOBrillouinNZero(:,kIncNZ) = OmegaFreekappa;
       unknownsNZERO(:,:,kIncNZ) = unknownsKappa;
       BrillouinNZero(:,kIncNZ) = BrillLineNZero(kIncNZ)*ONES;
end

    DispOBrillouin(:,indexZero) = DispOBrillouinZero;
    FreeSpaceOBrillouin(:,indexZero) = FreeSpaceOBrillouinZero;
    Brillouin(:,indexZero) = BrillouinZero;
    unknowns(:,:,indexZero) = unknownsZERO;
 
 
    DispOBrillouin(:,indexNOTZero) = DispOBrillouinNZero;
    FreeSpaceOBrillouin(:,indexNOTZero) = FreeSpaceOBrillouinNZero;
    Brillouin(:,indexNOTZero) = BrillouinNZero;
    unknowns(:,:,indexNOTZero) = unknownsNZERO;


dx = 0.005;
L=1;
[x,y] = meshgrid((-1:dx:1)*L/sqrt(3),(-1:dx:1)*L./2);
x = x - y/tan(pi/3);
in = inpolygon(x,y,POLY.Vertices(:,1),POLY.Vertices(:,2));


x = x(in);
y = y(in);

%pickACurve = 2; % Pick a band. This means we will plot an eigenmode from a certain band with a certain Frequency and Bloch Wavenumber
%BrillPtYouWant = 5.72;

OmPick = zeros(1,length(pickACurve));
KPick = zeros(1,length(pickACurve));

for iterEigen = 1:length(pickACurve)
    pickAWaveVector = find(abs(BrillLine - BrillPtYouWant(iterEigen)) ==  min(abs(BrillLine - BrillPtYouWant(iterEigen))),1);
    Unknowns = unknowns(:,pickACurve(iterEigen),pickAWaveVector);
    KPick(iterEigen) = BrillLine(pickAWaveVector);
    OmPick(iterEigen) = DispOBrillouin(pickACurve(iterEigen),pickAWaveVector); %Omega we are interested in
    %as = Unknowns((size(G,1)+1):(size(G,1)+alpha))'; %Monopole coeff
    %b1s = Unknowns((size(G,1)+1+alpha):(size(G,1)+2*alpha))'; %ex comp of dipole coeff
    %b2s = Unknowns((size(G,1)+1+2*alpha):(size(G,1)+3*alpha))'; %ey comp of dipole coeff


    [thetak, modk] = cart2pol(K(pickAWaveVector,1),K(pickAWaveVector,2));
    KG = ones(Nb,1)*K(pickAWaveVector,:) + G;
    EXPKG = exp(1i*([x,y]*KG'));
    EXPG =  exp(1i*([x,y]*G')); %This is  to check periodicity
    Coeff = ones(size(x))*Unknowns(1:size(G,1))';

    %%%%%%%%%%%%%%%%%%%%%%%% Energy flux %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    OmegaInt = DispOBrillouin(pickACurve(iterEigen),pickAWaveVector); %Omega we are interested in
    phiTrunc = sum(Coeff.*EXPKG,2); %phi without residual sum

    phiGreaterG = zeros(size(x));
    grad_phiGreaterG = [zeros(size(x)), zeros(size(x))];
    phi = phiTrunc + phiGreaterG;

    grad_phiTrunc = 1i*[sum(Coeff.*(ones(size(x))*(KG(:,1)')).*EXPKG,2), sum(Coeff.*(ones(size(x))*(KG(:,2)')).*EXPKG,2)];
    grad_phi = grad_phiTrunc + grad_phiGreaterG;

    F_Trunc = -0.5*real(-1i*OmegaInt*(phiTrunc*ones(1,2)).*conj(grad_phiTrunc));
    F =  -0.5*real(-1i*OmegaInt*(phi*ones(1,2)).*conj(grad_phi));
    %[X,Y] = meshgrid(linspace(-a/2,a/2,nx),linspace(-a/2,a/2,nx));
    [X,Y] = meshgrid((-1:0.005:1)*L/sqrt(3),(-1:0.005:1)*L./2);
    X = X - Y/tan(pi/3);

    phiTruncSurf = griddata(x,y,phiTrunc,X,Y);
    phiSurf = griddata(x,y,phi,X,Y);
    phiSurfoutside = phiSurf;
    F_TruncSurf1 = griddata(x,y,F_Trunc(:,1),X,Y);
    F_TruncSurf2 = griddata(x,y,F_Trunc(:,2),X,Y);

    shift = 2;
    
    figure
    surf(X,Y,real(phiTruncSurf)/max(max(real(phiTruncSurf))) - shift)
    hold on
    xlabel('x');
    ylabel('y');
    colorbar('off')
    caxis([-1-shift,1-shift])
    view(2);
    
    shading interp
    

    
    hold on
    
    
    view(2);
    axis equal;
    axis tight;
    
    NNNend = 6;
    for NNN = 0:NNNend
        viscircles([X1J.',Y1J.'],(1-NNN/NNNend)*epsilon,'EnhanceVisibility',false,'LineWidth',3.0,'Color','k');
    end
    grid off
    axis off
    hold off
end    




%%%%%%%%%%%%%%%% Plot the band structure %%%%%%%%%%%%%%%%%%%%%%%%%%%
names = {'$\Gamma$'; 'M'; 'K'; '$\Gamma$'};
figure;
hold on
plot(Brillouin',FreeSpaceOBrillouin','--','Color', [0.58 0.58 0.58],'LineWidth',2) % plot the eigenvalues
KPickPlot = [5.429, 5.429, 5.973, 5.973];
OmPickPlot = [5.197, 4.989, 4.992, 5.192];
plot(KPickPlot(1:2:4),OmPickPlot(1:2:4),'s','MarkerSize',10, 'Color', [0.6350 0.0780 0.1840],'LineWidth', 2 )
plot(KPickPlot(2:2:4),OmPickPlot(2:2:4),'o','MarkerSize',10, 'Color', [0 0.4470 0.7410],'LineWidth', 2)
plot(Brillouin',DispOBrillouin','-','color','k','LineWidth',1.75) % plot the eigenvalues
box on;
ylabel('$\Omega$');
axis square;
axis tight;
ylim([0 10])
set(gca,'FontSize',20, 'xtick',[0,l1(end), (l1(end)+l2(end)), (l1(end)+l2(end) + l3(end))], 'xticklabel',names, 'ytick', [0:2:10] );
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
hold off


toc

==> anc/FreeSpaceEigenValueProblem.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [Omega,unknowns] = FreeSpaceEigenValueProblem(G,nbCurves,K,S,Nb)




   
   
    
    
    
    


        KG = ones(Nb,1)*K + G; %Being consistent
        %[theta,rrrr] = cart2pol(K(kInc,1),K(kInc,2));
        %cosTheta = cos(theta);
        %sinTheta = sin(theta);
        %cos2Theta = cos(2*theta);
        %sin2Theta = sin(2*theta);
        
        
        
        modKGsq = dot(KG,KG,2);
        
        
        
        
        
        %%%%.*eye() whatever gives us the correct diagonal for source terms!%%
        
        circled10 =  S*diag(modKGsq);
        
        circled12 = -S*eye(Nb);
        
        
        
        
        
        
        A = circled10;
        
        B = circled12;
       
       
       
      
        
        %%%%%%%%%%%%%%%%%Sorting Eigenvalues 

            [evect,e]=eig(A\-B);
            %unknowns(:,:,kInc) = evect;
            e=diag(e);
            e=(e).^(-1/2);
            %e = -esort(-e);
            indices1 = find(real(e) < 0);
            e(indices1) = [];
            evect(:,indices1) = [];
            
            indices2 = find(abs(imag(e)) > (10)^-4); %WOOOHOOO
            e(indices2) = [];
            evect(:,indices2) = [];
            
            [~, index] = sort(e);
            
            
            
            Omega = real(e(index(1:nbCurves)));
            unknowns = evect(:,index(1:nbCurves));
            
            

            



      




   
     
end
    

==> anc/FreeSpaceEigenValueProblemZERO.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [Omega,unknowns] = FreeSpaceEigenValueProblemZERO(G,nbCurves,K,S,Nb)




   
   
    
    
    
    


        KG = ones(Nb,1)*K + G; %Being consistent
        %[theta,rrrr] = cart2pol(K(kInc,1),K(kInc,2));
        %cosTheta = cos(theta);
        %sinTheta = sin(theta);
        %cos2Theta = cos(2*theta);
        %sin2Theta = sin(2*theta);
        
        
        
        modKGsq = dot(KG,KG,2);
        
        
        
       
        
        %%%%
        
        circled10 =  S*diag(modKGsq);
           
        circled12 = -S*eye(Nb);
        
        
        
        
        A = circled10;
        
        B = circled12;
       
       
       
      
        
        %%%%%%%%%%%%%%%%%Sorting Eigenvalues 

            [evect,e]=eig(A,-B);
            %unknowns(:,:,kInc) = evect;
            e=diag(e);
            e=(e).^(1/2);
            %e = -esort(-e);
            indices1 = find(real(e) < 0);
            e(indices1) = [];
            evect(:,indices1) = [];
            
            indices2 = find(abs(imag(e)) > (10)^-4); %WOOOHOOO
            e(indices2) = [];
            evect(:,indices2) = [];
            
            [~, index] = sort(e);
            
            
            
            Omega = real(e(index(1:nbCurves)));
            unknowns = evect(:,index(1:nbCurves));
            
            

            



      




   
     
end
    

==> anc/README.txt <==
Reconfigurable topological valley-Hall interfaces: Asymptotics of arrays of Dirichlet and Neumann inclusions for multiple scattering in metamaterials

Richard Wiltshaw, Henry J. Putley, Christelle Bou Dagher and Mehul P. Makwana 

2026


Code by Richard Wiltshaw

If you use this code, please cite the associated arXiv paper or published version, as well as:

	- Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
	- Schnitzer, O., & Craster, R. V. (2017). Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers. SIAM Journal on Applied Mathematics, 77(6), 2119–2135.

MATLAB R2018b code

To compute Figure 2(a)–(e), run DirichletTopoHEX.m.

To compute Figure 3(c), run DirichletNeumannTopoHEX.m.

To compute Figure 5(d), run multipleScatteringRunMe.m.

These codes require the other MATLAB functions to be in the working directory when running. The associated functions construct the required matrices for the problem under consideration.

The eigensolutions in DirichletTopoHEX.m and DirichletNeumannTopoHEX.m are computed efficiently, as described in the following paper:

	- Wiltshaw, R., De Ponti, J. M., & Craster, R. V. (2023). Analytical solutions for Bloch waves in resonant phononic crystals: deep-subwavelength energy splitting and mode steering between topologically protected interfacial and edge states. The Quarterly Journal of Mechanics and Applied Mathematics, 76(2), 163–209.




==> anc/ScatteringSolutionMatrixDirichlet.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [U_inc, U_scatt, Grad_U_incEx, Grad_U_incEy , Grad_U_scattEx, Grad_U_scattEy] = ScatteringSolutionMatrixDirichlet(Excitation, Scatt,...
    Type, Limits, Partition, varargin, Omega,fluxTrueFalse)

if fluxTrueFalse == 0
    Grad_U_incEx = [];
    Grad_U_incEy = [];
    Grad_U_scattEx = [];
    Grad_U_scattEy = [];
end    


    gammaE = double(eulergamma);
    epsilon = ones(size(Type{2}))*(Type{2}');
    epssq = epsilon.^2;
    epsilon1 = Type{2};
    epsilon1SQ = epsilon1.^2;
    Source_Position = Excitation{2}; %Source_Magnitude = Excitation{3};
    objLOCATIONS = Scatt';

    %%%%%%%%%%%%Constructing Matrices
    %thetaijObj = ones(size(objLOCATIONS)*[1;0],size(objLOCATIONS)*[1;0]);  %angle between all objects
    Xij = ones(size(objLOCATIONS)*[1;0],size(objLOCATIONS)*[1;0]); %distance between all objects

    
    for l = 1:(size(objLOCATIONS)*[1;0])
        deltaXij = objLOCATIONS(l,1)*ones(1,size(objLOCATIONS)*[1;0]) - objLOCATIONS(:,1)';
        deltaYij = objLOCATIONS(l,2)*ones(1,size(objLOCATIONS)*[1;0]) - objLOCATIONS(:,2)';

        [~, Xij(l,:)] = cart2pol(deltaXij,deltaYij);
    end

    H0OmXij = besselh(0,1,Omega*Xij);
    H0OmXij(1:(size(H0OmXij)*[1; 0] + 1):end) = zeros(size(H0OmXij)*[1; 0],1);%Set diagonal to zero

    

    A = (1i*pi)\2*diag(log(epsilon1*Omega*0.5)) + (-1 + pi\2*gammaE/1i)*eye(size(objLOCATIONS,1)) - H0OmXij;
    
    
    

        
         
        DeltaXobjInc = objLOCATIONS(:,1) - Source_Position(1)*ones(size(objLOCATIONS)*[1;0],1);
        DeltaYobjInc = objLOCATIONS(:,2) - Source_Position(2)*ones(size(objLOCATIONS)*[1;0],1);

        [~, XijIncObj] = cart2pol(DeltaXobjInc, DeltaYobjInc);
        
        
        
         xx = linspace(Limits(1), Limits(2), Partition);
         yy = linspace(Limits(3), Limits(4), Partition);
         [x, y] = meshgrid(xx, yy); %Mesh plotting over
        
    
    phiScattered = zeros(size(x)*[1;0]);
    GRADphiScatteredEx = zeros(size(x)*[1;0]);
    GRADphiScatteredEy = zeros(size(x)*[1;0]);
    deltaX1Inc = x - Source_Position(1)*ones(size(x)*[1;0]);
    deltaX2Inc = y - Source_Position(2)*ones(size(x)*[1;0]);

    [thetaInc, deltaXinc] = cart2pol(deltaX1Inc, deltaX2Inc); %Mesh in polars centered on Source
        
        
    

   
    
    
    %%Bit dependent upon type of source
    

        if isequal(Excitation{1}, 'Monopole')
            %RHS for the Monopole point source!!
            ainc = Excitation{3};
            H0OmXiinc = besselh(0,1,Omega*XijIncObj);
            %H1OmXiinc = besselh(1,1,Omega*XijIncObj);
            
            phiIncObj = ainc*min(min(epssq))*H0OmXiinc;
    
    
            %nuInc1Obj = -ainc*Omega*min(min(epssq))*cos(thetaIncijObj).*H1OmXiinc;
            %nuInc2Obj = -ainc*Omega*min(min(epssq))*sin(thetaIncijObj).*H1OmXiinc;

            B = (1/4i)*[phiIncObj]; %Coeffs Foldy RHS monopole
           
            phiInc = ainc*(min(min(epssq))/4i)*besselh(0,1,Omega*deltaXinc); %initializing with incident field for mesh
        
            if fluxTrueFalse == 1
               GRADphiIncEx = (1i/4)*ainc*Omega*min(min(epssq))*cos(thetaInc).*besselh(1,1,Omega*deltaXinc);
               GRADphiIncEy = (1i/4)*ainc*Omega*min(min(epssq))*sin(thetaInc).*besselh(1,1,Omega*deltaXinc);
            end
            
        elseif isequal(Excitation{1}, 'Dipole')
            binc = Excitation{3};
            %H0OmXiinc = besselh(0,1,Omega*XijIncObj);
            H1OmXiinc = besselh(1,1,Omega*XijIncObj);
            %H2OmXiinc = besselh(2,1,Omega*XijIncObj);

            oneOverXijIncObj = XijIncObj.^-1;

            phiIncObj = Omega*1i*0.25*min(min(epssq))*(binc(1)*cos(thetaIncijObj) + binc(2)*sin(thetaIncijObj)).*H1OmXiinc;
           
            %nablaInc1Obj =  0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaIncijObj).*cos(thetaIncijObj) + binc(2)*cos(thetaIncijObj).*sin(thetaIncijObj)).*(H0OmXiinc - H2OmXiinc) + 1i*0.25*Omega*min(min(epssq))*(binc(1)*sin(thetaIncijObj).*sin(thetaIncijObj) - binc(2)*cos(thetaIncijObj).*sin(thetaIncijObj)).*H1OmXiinc.*oneOverXijIncObj;
            %nablaInc2Obj =  0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaIncijObj).*sin(thetaIncijObj) + binc(2)*sin(thetaIncijObj).*sin(thetaIncijObj)).*(H0OmXiinc - H2OmXiinc) + 1i*0.25*Omega*min(min(epssq))*(-binc(1)*sin(thetaIncijObj).*cos(thetaIncijObj) + binc(2)*cos(thetaIncijObj).*cos(thetaIncijObj)).*H1OmXiinc.*oneOverXijIncObj;

            B = [phiIncObj]; %Coeffs Extended Foldy RHS dipole
            
            phiInc = 1i*0.25*Omega*min(min(epssq))*(binc(1)*cos(thetaInc) + binc(2)*sin(thetaInc)).*besselh(1,1,Omega*deltaXinc); %initializing with incident field for mesh
           
            if fluxTrueFalse == 1
                H0OmXiInc = besselh(0,1,Omega*deltaXinc);
                H1OmXiInc = besselh(1,1,Omega*deltaXinc);
                H2OmXiInc = besselh(2,1,Omega*deltaXinc);
                GRADphiIncEx = 0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaInc).*cos(thetaInc) + binc(2)*cos(thetaInc).*sin(thetaInc)).*(H0OmXiInc - H2OmXiInc) + 1i*0.25*Omega*min(min(epssq))*(binc(1)*sin(thetaInc).*sin(thetaInc) - binc(2)*cos(thetaInc).*sin(thetaInc)).*H1OmXiInc.*oneOverXijIncObj ; 
                GRADphiIncEy = 0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaInc).*sin(thetaInc) + binc(2)*sin(thetaInc).*sin(thetaInc)).*(H0OmXiInc - H2OmXiInc) + 1i*0.25*Omega*min(min(epssq))*(-binc(1)*sin(thetaInc).*cos(thetaInc) + binc(2)*cos(thetaInc).*cos(thetaInc)).*H1OmXiInc.*oneOverXijIncObj ;
            end
            
        end
  
    %%Finishing off the extended Foldy...
    ajs = A\B; %a's coeffs monopole source term for Dirichlet Inclusion's
    
    
    %ajsb1jsb2js = V(:,end);
    
    for m = 1:(size(objLOCATIONS,1))
       deltaX1 = x - objLOCATIONS(m,1)*ones(size(x)*[1;0]);
       deltaX2 = y - objLOCATIONS(m,2)*ones(size(x)*[1;0]);
       [thetaij, deltaX] = cart2pol(deltaX1,deltaX2);
       H0OmXIINC = besselh(0,1,Omega*deltaX);
       H1OmXIINC = besselh(1,1,Omega*deltaX);
       phiScattered = phiScattered + ajs(m,1)*H0OmXIINC;  
       if fluxTrueFalse == 1
            
            GRADphiScatteredEx = GRADphiScatteredEx + (-ajs(m,1)*Omega*H1OmXIINC ).*cos(thetaij);
            GRADphiScatteredEy = GRADphiScatteredEy + (-ajs(m,1)*Omega*H1OmXIINC ).*sin(thetaij);
       end    
    end
    
    
    U_inc = phiInc;
    
    U_scatt = phiScattered;
    
    if fluxTrueFalse == 1
        Grad_U_incEx = GRADphiIncEx;
        Grad_U_incEy = GRADphiIncEy;
        Grad_U_scattEx = GRADphiScatteredEx;
        Grad_U_scattEy = GRADphiScatteredEy;
    end   
    %phi = phiInc + phiScattered;
    
    %GRADphiScattered = zeros(size(x)*[1;0],2);


end

==> anc/ScatteringSolutionMatrixDirichletNeumanMixed.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [U_inc, U_scatt, Grad_U_incEx, Grad_U_incEy , Grad_U_scattEx, Grad_U_scattEy] = ScatteringSolutionMatrixDirichletNeumanMixed(Excitation, Scatt1, Scatt2,...
    Type, Limits, Partition, varargin, Omega,fluxTrueFalse)

if fluxTrueFalse == 0
    Grad_U_incEx = [];
    Grad_U_incEy = [];
    Grad_U_scattEx = [];
    Grad_U_scattEy = [];
end    
    
    objLOCATIONSD = Scatt1';
    objLOCATIONSN = Scatt2';

    nD = size(objLOCATIONSD,1);
    nN = size(objLOCATIONSN,1);

    gammaE = double(eulergamma);
    %epsilonD = ones(nD,1)*(Type{2}');
    epsilonN_DN = ones(nD,1)*(Type{3}');
    epsilonN_NN = ones(nN,1)*(Type{3}');
    
    epssqN_DN = epsilonN_DN.^2;
    epssqN_NN = epsilonN_NN.^2;
    
    
    epsiD = Type{2};
    epsiN = Type{3};
    
    %epsiDSQ = epsiD.^2;
    epsiNSQ = epsiN.^2;
    
    Source_Position = Excitation{2}; %Source_Magnitude = Excitation{3};
    
    
    %%%%%%%%%%%%Constructing Matrices
    
    %thetaijObjDD = ones(nD,nD);  %angle between all objects
    XijDD = ones(nD,nD);  %distance between all objects
    
    thetaijObjDN = ones(nD,nN);  %angle between all objects
    XijDN = ones(nD,nN);  %distance between all objects
    
    thetaijObjND = ones(nN,nD);  %angle between all objects
    XijND = ones(nN,nD);  %distance between all objects
    
    thetaijObjNN = ones(nN,nN);  %angle between all objects
    XijNN = ones(nN,nN);  %distance between all objects

    
    for lD = 1:(nD)
        deltaXijDD = objLOCATIONSD(lD,1)*ones(1,nD) - objLOCATIONSD(:,1)';
        deltaYijDD = objLOCATIONSD(lD,2)*ones(1,nD) - objLOCATIONSD(:,2)';
        
        deltaXijDN = objLOCATIONSD(lD,1)*ones(1,nN) - objLOCATIONSN(:,1)';
        deltaYijDN = objLOCATIONSD(lD,2)*ones(1,nN) - objLOCATIONSN(:,2)';
        
        
        [~, XijDD(lD,:)] = cart2pol(deltaXijDD,deltaYijDD);
        [thetaijObjDN(lD,:), XijDN(lD,:)] = cart2pol(deltaXijDN,deltaYijDN);
    end
    
    for lN = 1:(nN)
        deltaXijND = objLOCATIONSN(lN,1)*ones(1,nD) - objLOCATIONSD(:,1)';
        deltaYijND = objLOCATIONSN(lN,2)*ones(1,nD) - objLOCATIONSD(:,2)';
        
        deltaXijNN = objLOCATIONSN(lN,1)*ones(1,nN) - objLOCATIONSN(:,1)';
        deltaYijNN = objLOCATIONSN(lN,2)*ones(1,nN) - objLOCATIONSN(:,2)';
        
        
        [thetaijObjND(lN,:), XijND(lN,:)] = cart2pol(deltaXijND,deltaYijND);
        [thetaijObjNN(lN,:), XijNN(lN,:)] = cart2pol(deltaXijNN,deltaYijNN);
    end
    
        


    H0OmXijDD = besselh(0,1,Omega*XijDD);
    H0OmXijDD(1:(nD+1):end) = zeros(nD,1);%Set diagonal to zero
    
    H0OmXijDN = besselh(0,1,Omega*XijDN);
    
    H1OmXijDN = besselh(1,1,Omega*XijDN);
    
    H0OmXijND = besselh(0,1,Omega*XijND);
    
    H1OmXijND = besselh(1,1,Omega*XijND);
    
    H0OmXijNN = besselh(0,1,Omega*XijNN);
    H0OmXijNN(1:(nN+1):end) = zeros(nN,1);%Set diagonal to zero

    H1OmXijNN = besselh(1,1,Omega*XijNN);
    H1OmXijNN(1:(nN+1):end) = zeros(nN,1);

    H2OmXijNN = besselh(2,1,Omega*XijNN);
    H2OmXijNN(1:(nN+1):end) = zeros(nN,1);

    costhetaijDN = cos(thetaijObjDN);
    sinthetaijDN = sin(thetaijObjDN);
    
    costhetaijND = cos(thetaijObjND);
    sinthetaijND = sin(thetaijObjND);
    
    
    costhetaijNN = cos(thetaijObjNN);
    costhetaijNN(1:(nN + 1):end) = zeros(nN,1);

    sinthetaijNN = sin(thetaijObjNN);
    sinthetaijNN(1:(nN + 1):end) = zeros(nN,1);

    oneOverXijNN = XijNN.^-1;
    oneOverXijNN(1:(nN + 1):end) = zeros(nN,1);

    circled1 = (1i*pi)\2*diag(log(epsiD*Omega*0.5)) + (-1 + pi\2*gammaE/1i)*eye(nD) - H0OmXijDD;
    circled2 = -epssqN_DN.*H0OmXijDN;
    circled3 = -Omega*epssqN_DN.*costhetaijDN.*H1OmXijDN;
    circled4 = -Omega*epssqN_DN.*sinthetaijDN.*H1OmXijDN;
    
    circled5 = -H0OmXijND;
    circled6 = (4i/(pi*Omega*Omega) - epssqN_NN.*(1 - (-log(epsilonN_NN*Omega*0.5) - gammaE + 3/4)*2i/pi)).*eye(nN) - epssqN_NN.*H0OmXijNN; %taun
    circled7 = -Omega*epssqN_NN.*costhetaijNN.*H1OmXijNN;
    circled8 = -Omega*epssqN_NN.*sinthetaijNN.*H1OmXijNN;
    
    circled9 = Omega*H1OmXijND.*costhetaijND;
    circled10 = Omega*epssqN_NN.*costhetaijNN.*H1OmXijNN;
    circled11 = (2/(1i*pi) + epssqN_NN.*(-log(epsilonN_NN*Omega*0.5) - gammaE - 5/4)*1i*Omega*Omega/pi - epssqN_NN*Omega*Omega/2).*eye(nN) - epssqN_NN.*( 0.5*Omega*Omega*costhetaijNN.*costhetaijNN.*(H0OmXijNN-H2OmXijNN) + Omega*oneOverXijNN.*sinthetaijNN.*sinthetaijNN.*H1OmXijNN ); %Tn
    circled12 = -epssqN_NN.*( 0.5*Omega*Omega*costhetaijNN.*sinthetaijNN.*(H0OmXijNN-H2OmXijNN) - Omega*oneOverXijNN.*sinthetaijNN.*costhetaijNN.*H1OmXijNN);
    
    circled13 = Omega*H1OmXijND.*sinthetaijND;
    circled14 = Omega*epssqN_NN.*sinthetaijNN.*H1OmXijNN;
    circled15 = -epssqN_NN.*( 0.5*Omega*Omega*costhetaijNN.*sinthetaijNN.*(H0OmXijNN-H2OmXijNN) - Omega*oneOverXijNN.*sinthetaijNN.*costhetaijNN.*H1OmXijNN);
    circled16 = (2/(1i*pi) + epssqN_NN.*(-log(epsilonN_NN*Omega*0.5) - gammaE - 5/4)*1i*Omega*Omega/pi - epssqN_NN*Omega*Omega/2).*eye(nN) - epssqN_NN.*( 0.5*Omega*Omega*sinthetaijNN.*sinthetaijNN.*(H0OmXijNN-H2OmXijNN) + Omega*oneOverXijNN.*costhetaijNN.*costhetaijNN.*H1OmXijNN ); %Tn


        A = [circled1   circled2   circled3   circled4;
             circled5   circled6   circled7   circled8;
             circled9   circled10  circled11  circled12;
             circled13  circled14  circled15  circled16];

         
        DeltaXobjDInc = objLOCATIONSD(:,1) - Source_Position(1)*ones(nD,1);
        DeltaYobjDInc = objLOCATIONSD(:,2) - Source_Position(2)*ones(nD,1);
        
        DeltaXobjNInc = objLOCATIONSN(:,1) - Source_Position(1)*ones(nN,1);
        DeltaYobjNInc = objLOCATIONSN(:,2) - Source_Position(2)*ones(nN,1);

        [thetaDIncijObj, XijDIncObj] = cart2pol(DeltaXobjDInc, DeltaYobjDInc);
        [thetaNIncijObj, XijNIncObj] = cart2pol(DeltaXobjNInc, DeltaYobjNInc);      
        
        
        
         xx = linspace(Limits(1), Limits(2), Partition);
         yy = linspace(Limits(3), Limits(4), Partition);
         [x, y] = meshgrid(xx, yy); %Mesh plotting over
        
    
    phiScattered = zeros(size(x,1));
    GRADphiScatteredEx = zeros(size(x,1));
    GRADphiScatteredEy = zeros(size(x,1));
    deltaX1Inc = x - Source_Position(1)*ones(size(x,1));
    deltaX2Inc = y - Source_Position(2)*ones(size(x,1));

    [thetaInc, deltaXinc] = cart2pol(deltaX1Inc, deltaX2Inc); %Mesh in polars centered on Source
        
        

   
    
    
    %%Bit dependent upon type of source
    

        if isequal(Excitation{1}, 'Monopole')
            %RHS for the Monopole point source!!
            ainc = Excitation{3};

            H0OmXiDinc = besselh(0,1,Omega*XijDIncObj);
            
            H0OmXiNinc = besselh(0,1,Omega*XijNIncObj);
            H1OmXiNinc = besselh(1,1,Omega*XijNIncObj);
            
            
            phiIncObjD = ainc*min(min(epssqN_NN))*H0OmXiDinc;
            phiIncObjN = ainc*min(min(epssqN_NN))*H0OmXiNinc;
    
    
            nuInc1ObjN = -ainc*Omega*min(min(epssqN_NN))*cos(thetaNIncijObj).*H1OmXiNinc;
            nuInc2ObjN = -ainc*Omega*min(min(epssqN_NN))*sin(thetaNIncijObj).*H1OmXiNinc;

            B = (1/4i)*[phiIncObjD;phiIncObjN;nuInc1ObjN;nuInc2ObjN]; %Coeffs Extended Foldy RHS monopole
           
            phiInc = ainc*(min(min(epssqN_NN))/4i)*besselh(0,1,Omega*deltaXinc); %initializing with incident field for mesh
        
            if fluxTrueFalse == 1
               GRADphiIncEx = (1i/4)*ainc*Omega*min(min(epssqN_NN))*cos(thetaInc).*besselh(1,1,Omega*deltaXinc);
               GRADphiIncEy = (1i/4)*ainc*Omega*min(min(epssqN_NN))*sin(thetaInc).*besselh(1,1,Omega*deltaXinc);
            end
            
        elseif isequal(Excitation{1}, 'Dipole')
            binc = Excitation{3};
            
            H1OmXiDinc = besselh(1,1,Omega*XijDIncObj);
            
            H0OmXiNinc = besselh(0,1,Omega*XijNIncObj);
            H1OmXiNinc = besselh(1,1,Omega*XijNIncObj);
            H2OmXiNinc = besselh(2,1,Omega*XijNIncObj);

            oneOverXijNIncObj = XijNIncObj.^-1;

            phiIncObjD = Omega*1i*0.25*min(min(epssqN_NN))*(binc(1)*cos(thetaDIncijObj) + binc(2)*sin(thetaDIncijObj)).*H1OmXiDinc;
            
            phiIncObjN = Omega*1i*0.25*min(min(epssqN_NN))*(binc(1)*cos(thetaNIncijObj) + binc(2)*sin(thetaNIncijObj)).*H1OmXiNinc;
           
            nablaInc1ObjN =  0.1250*1i*Omega*Omega*min(min(epssqN_NN))*(binc(1)*cos(thetaNIncijObj).*cos(thetaNIncijObj) + binc(2)*cos(thetaNIncijObj).*sin(thetaNIncijObj)).*(H0OmXiNinc - H2OmXiNinc) + 1i*0.25*Omega*min(min(epssqN_NN))*(binc(1)*sin(thetaNIncijObj).*sin(thetaNIncijObj) - binc(2)*cos(thetaNIncijObj).*sin(thetaNIncijObj)).*H1OmXiNinc.*oneOverXijNIncObj;
            nablaInc2ObjN =  0.1250*1i*Omega*Omega*min(min(epssqN_NN))*(binc(1)*cos(thetaNIncijObj).*sin(thetaNIncijObj) + binc(2)*sin(thetaNIncijObj).*sin(thetaNIncijObj)).*(H0OmXiNinc - H2OmXiNinc) + 1i*0.25*Omega*min(min(epssqN_NN))*(-binc(1)*sin(thetaNIncijObj).*cos(thetaNIncijObj) + binc(2)*cos(thetaNIncijObj).*cos(thetaNIncijObj)).*H1OmXiNinc.*oneOverXijNIncObj;

            B = [phiIncObjD;phiIncObjN;nablaInc1ObjN;nablaInc2ObjN]; %Coeffs Extended Foldy RHS dipole
            
            phiInc = 1i*0.25*Omega*min(min(epssqN_NN))*(binc(1)*cos(thetaInc) + binc(2)*sin(thetaInc)).*besselh(1,1,Omega*deltaXinc); %initializing with incident field for mesh
           
            if fluxTrueFalse == 1
                OneOverdeltaXinc = deltaXinc.^-1;

                H0OmXiInc = besselh(0,1,Omega*deltaXinc);
                H1OmXiInc = besselh(1,1,Omega*deltaXinc);
                H2OmXiInc = besselh(2,1,Omega*deltaXinc);
                GRADphiIncEx = 0.1250*1i*Omega*Omega*min(min(epssqN_NN))*(binc(1)*cos(thetaInc).*cos(thetaInc) + binc(2)*cos(thetaInc).*sin(thetaInc)).*(H0OmXiInc - H2OmXiInc) + 1i*0.25*Omega*min(min(epssqN_NN))*(binc(1)*sin(thetaInc).*sin(thetaInc) - binc(2)*cos(thetaInc).*sin(thetaInc)).*H1OmXiInc.*OneOverdeltaXinc; 
                GRADphiIncEy = 0.1250*1i*Omega*Omega*min(min(epssqN_NN))*(binc(1)*cos(thetaInc).*sin(thetaInc) + binc(2)*sin(thetaInc).*sin(thetaInc)).*(H0OmXiInc - H2OmXiInc) + 1i*0.25*Omega*min(min(epssqN_NN))*(-binc(1)*sin(thetaInc).*cos(thetaInc) + binc(2)*cos(thetaInc).*cos(thetaInc)).*H1OmXiInc.*OneOverdeltaXinc;
            end
            
            
         elseif isequal(Excitation{1}, 'PlaneWave')
            Ainc = Excitation{3};
            theta_Inc = Excitation{4};
            
            cosThetamD = cos(thetaDIncijObj - theta_Inc);
            cosThetamN = cos(thetaNIncijObj - theta_Inc);
            sinThetamN = sin(thetaNIncijObj - theta_Inc);
            cosThetaN = cos(thetaNIncijObj);
            sinThetaN = sin(thetaNIncijObj);

            
            

            phiIncObjD = Ainc*exp(-1i*Omega*XijDIncObj.*cosThetamD); 
            phiIncObjN = Ainc*exp(-1i*Omega*XijNIncObj.*cosThetamN);
            dPhiIncObjNdr= -1i*Omega*Ainc*cosThetamN.*exp(-1i*Omega*XijNIncObj.*cosThetamN);
            dPhiIncObjNdthetaOverr = Ainc*1i*Omega*sinThetamN.*exp(-1i*Omega*XijNIncObj.*cosThetamN);
           
            nablaInc1ObjN =  cosThetaN.*dPhiIncObjNdr - sinThetaN.*dPhiIncObjNdthetaOverr;
            nablaInc2ObjN =  sinThetaN.*dPhiIncObjNdr + cosThetaN.*dPhiIncObjNdthetaOverr;

            B = [phiIncObjD;phiIncObjN;nablaInc1ObjN;nablaInc2ObjN]; %Coeffs Extended Foldy RHS dipole
            
            phiInc = Ainc*exp(-1i*Omega*deltaXinc.*cos(thetaInc-theta_Inc)); 
           
            if fluxTrueFalse == 1
                
                cosThetaInc = cos(thetaInc-theta_Inc);
                sinThetaInc = sin(thetaInc-theta_Inc);
                
                cosTheta = cos(thetaInc);
                sinTheta = sin(thetaInc);

                dPhiIncdr = -Ainc*1i*Omega*cosThetaInc.*exp(-1i*Omega*deltaXinc.*cosThetaInc);
                dPhiIncdthetaOverr = Ainc*1i*Omega*sinThetaInc.*exp(-1i*Omega*deltaXinc.*cosThetaInc);
                
                GRADphiIncEx = cosTheta.*dPhiIncdr - sinTheta.*dPhiIncdthetaOverr;
                GRADphiIncEy = sinTheta.*dPhiIncdr + cosTheta.*dPhiIncdthetaOverr;
            end
            
        end
  
    %%Finishing off the extended Foldy...
    ajsbjsc1jsc2js = A\B; %a's coeffs monopole source term (Dirichlet), b's coeffs monopole source term (Neumann), c1's ex comp dipole source term (Neumann), c2's ey comp dipole source term (Neumann)
    
    
    %ajsb1jsb2js = V(:,end);
    
    for mD = 1:nD
       deltaX1 = x - objLOCATIONSD(mD,1)*ones(size(x,1));
       deltaX2 = y - objLOCATIONSD(mD,2)*ones(size(x,1));
       [thetaij, deltaX] = cart2pol(deltaX1,deltaX2);
       H0OmXIINC = besselh(0,1,Omega*deltaX);
       
       phiScattered = phiScattered + ajsbjsc1jsc2js(mD,1)*H0OmXIINC;  
       if fluxTrueFalse == 1
            H1OmXIINC = besselh(1,1,Omega*deltaX);
            GRADphiScatteredEx = GRADphiScatteredEx + (-ajsbjsc1jsc2js(mD,1)*Omega*H1OmXIINC ).*cos(thetaij);
            GRADphiScatteredEy = GRADphiScatteredEy + (-ajsbjsc1jsc2js(mD,1)*Omega*H1OmXIINC ).*sin(thetaij);
       end    
    end
    
    
    
    for mN = 1:nN
       deltaX1 = x - objLOCATIONSN(mN,1)*ones(size(x,1));
       deltaX2 = y - objLOCATIONSN(mN,2)*ones(size(x,1));
       [thetaij, deltaX] = cart2pol(deltaX1,deltaX2);
       H0OmXIINC = besselh(0,1,Omega*deltaX);
       H1OmXIINC = besselh(1,1,Omega*deltaX);
       phiScattered = phiScattered + epsiNSQ(mN)*(ajsbjsc1jsc2js(nD + mN,1)*H0OmXIINC + Omega*ajsbjsc1jsc2js(nD + nN + mN, 1)*cos(thetaij).*H1OmXIINC + Omega*ajsbjsc1jsc2js(nD + 2*nN + mN,1)*sin(thetaij).*H1OmXIINC);  
       if fluxTrueFalse == 1
            H2OmXIINC = besselh(2,1,Omega*deltaX);
            oneOverDeltaX = deltaX.^-1;     
            GRADphiScatteredEx = GRADphiScatteredEx + epsiNSQ(mN)*( (-ajsbjsc1jsc2js(nD + mN,1)*Omega*H1OmXIINC + 0.5*Omega*Omega*(ajsbjsc1jsc2js(nD + nN + mN, 1)*cos(thetaij) + ajsbjsc1jsc2js(nD + 2*nN + mN,1)*sin(thetaij)).*(H0OmXIINC - H2OmXIINC)).*cos(thetaij) + Omega*oneOverDeltaX.*(-ajsbjsc1jsc2js(nD + nN + mN, 1)*sin(thetaij) + ajsbjsc1jsc2js(nD + 2*nN + mN,1)*cos(thetaij)).*H1OmXIINC.*(-sin(thetaij)));
            GRADphiScatteredEy = GRADphiScatteredEy + epsiNSQ(mN)*( (-ajsbjsc1jsc2js(nD + mN,1)*Omega*H1OmXIINC + 0.5*Omega*Omega*(ajsbjsc1jsc2js(nD + nN + mN, 1)*cos(thetaij) + ajsbjsc1jsc2js(nD + 2*nN + mN,1)*sin(thetaij)).*(H0OmXIINC - H2OmXIINC)).*sin(thetaij) + Omega*oneOverDeltaX.*(-ajsbjsc1jsc2js(nD + nN + mN, 1)*sin(thetaij) + ajsbjsc1jsc2js(nD + 2*nN + mN,1)*cos(thetaij)).*H1OmXIINC.*( cos(thetaij)));
       end    
    end
    
    
    U_inc = phiInc;
    
    U_scatt = phiScattered;
    
    if fluxTrueFalse == 1
        Grad_U_incEx = GRADphiIncEx;
        Grad_U_incEy = GRADphiIncEy;
        Grad_U_scattEx = GRADphiScatteredEx;
        Grad_U_scattEy = GRADphiScatteredEy;
    end   
    %phi = phiInc + phiScattered;
    
    %GRADphiScattered = zeros(size(x,1),2);


end

==> anc/ScatteringSolutionMatrixNeumann.m <==
% Richard Wiltshaw 2026
%
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function [U_inc, U_scatt, Grad_U_incEx, Grad_U_incEy , Grad_U_scattEx, Grad_U_scattEy] = ScatteringSolutionMatrixNeumann(Excitation, Scatt,...
    Type, Limits, Partition, varargin, Omega,fluxTrueFalse)

if fluxTrueFalse == 0
    Grad_U_incEx = [];
    Grad_U_incEy = [];
    Grad_U_scattEx = [];
    Grad_U_scattEy = [];
end    


    gammaE = double(eulergamma);
    epsilon = ones(size(Type{2}))*(Type{2}');
    epssq = epsilon.^2;
    epsilon1 = Type{2};
    epsilon1SQ = epsilon1.^2;
    Source_Position = Excitation{2}; %Source_Magnitude = Excitation{3};
    objLOCATIONS = Scatt';

    %%%%%%%%%%%%Constructing Matrices
    thetaijObj = ones(size(objLOCATIONS)*[1;0],size(objLOCATIONS)*[1;0]);  %angle between all objects
    Xij = ones(size(objLOCATIONS)*[1;0],size(objLOCATIONS)*[1;0]); %distance between all objects

    
    for l = 1:(size(objLOCATIONS)*[1;0])
        deltaXij = objLOCATIONS(l,1)*ones(1,size(objLOCATIONS)*[1;0]) - objLOCATIONS(:,1)';
        deltaYij = objLOCATIONS(l,2)*ones(1,size(objLOCATIONS)*[1;0]) - objLOCATIONS(:,2)';

        [thetaijObj(l,:), Xij(l,:)] = cart2pol(deltaXij,deltaYij);
    end

    H0OmXij = besselh(0,1,Omega*Xij);
    H0OmXij(1:(size(H0OmXij)*[1; 0] + 1):end) = zeros(size(H0OmXij)*[1; 0],1);%Set diagonal to zero

    H1OmXij = besselh(1,1,Omega*Xij);
    H1OmXij(1:(size(H1OmXij)*[1; 0] + 1):end) = zeros(size(H1OmXij)*[1; 0],1);

    H2OmXij = besselh(2,1,Omega*Xij);
    H2OmXij(1:(size(H2OmXij)*[1; 0] + 1):end) = zeros(size(H2OmXij)*[1; 0],1);

    costhetaij = cos(thetaijObj);
    costhetaij(1:(size(costhetaij)*[1; 0] + 1):end) = zeros(size(costhetaij)*[1; 0],1);

    sinthetaij = sin(thetaijObj);
    sinthetaij(1:(size(sinthetaij)*[1; 0] + 1):end) = zeros(size(sinthetaij)*[1; 0],1);

    oneOverXij = Xij.^-1;
    oneOverXij(1:(size(oneOverXij)*[1; 0] + 1):end) = zeros(size(oneOverXij)*[1; 0],1);

    circled1 = (4i/(pi*Omega*Omega) - epssq.*(1 - (-log(epsilon*Omega*0.5) - gammaE + 3/4)*2i/pi)).*eye(size(objLOCATIONS)*[1;0]) - epssq.*H0OmXij; %taun
    circled2 = -Omega*epssq.*costhetaij.*H1OmXij;
    circled3 = -Omega*epssq.*sinthetaij.*H1OmXij;
    circled4 = Omega*epssq.*costhetaij.*H1OmXij;
    circled5 = (2/(1i*pi) + epssq.*(-log(epsilon*Omega*0.5) - gammaE - 5/4)*1i*Omega*Omega/pi - epssq*Omega*Omega/2).*eye(size(objLOCATIONS)*[1;0]) - epssq.*( 0.5*Omega*Omega*costhetaij.*costhetaij.*(H0OmXij-H2OmXij) + Omega*oneOverXij.*sinthetaij.*sinthetaij.*H1OmXij ); %Tn
    circled6 = -epssq.*( 0.5*Omega*Omega*costhetaij.*sinthetaij.*(H0OmXij-H2OmXij) - Omega*oneOverXij.*sinthetaij.*costhetaij.*H1OmXij);
    circled7 = Omega*epssq.*sinthetaij.*H1OmXij;
    circled8 = -epssq.*( 0.5*Omega*Omega*costhetaij.*sinthetaij.*(H0OmXij-H2OmXij) - Omega*oneOverXij.*sinthetaij.*costhetaij.*H1OmXij);
    circled9 = (2/(1i*pi) + epssq.*(-log(epsilon*Omega*0.5) - gammaE - 5/4)*1i*Omega*Omega/pi - epssq*Omega*Omega/2).*eye(size(objLOCATIONS)*[1;0]) - epssq.*( 0.5*Omega*Omega*sinthetaij.*sinthetaij.*(H0OmXij-H2OmXij) + Omega*oneOverXij.*costhetaij.*costhetaij.*H1OmXij ); %Tn


        A = [circled1 circled2 circled3;
             circled4 circled5 circled6;
             circled7 circled8 circled9];

         
        DeltaXobjInc = objLOCATIONS(:,1) - Source_Position(1)*ones(size(objLOCATIONS)*[1;0],1);
        DeltaYobjInc = objLOCATIONS(:,2) - Source_Position(2)*ones(size(objLOCATIONS)*[1;0],1);

        [thetaIncijObj, XijIncObj] = cart2pol(DeltaXobjInc, DeltaYobjInc);
        
        
        
         xx = linspace(Limits(1), Limits(2), Partition);
         yy = linspace(Limits(3), Limits(4), Partition);
         [x, y] = meshgrid(xx, yy); %Mesh plotting over
        
    
    phiScattered = zeros(size(x)*[1;0]);
    GRADphiScatteredEx = zeros(size(x)*[1;0]);
    GRADphiScatteredEy = zeros(size(x)*[1;0]);
    deltaX1Inc = x - Source_Position(1)*ones(size(x)*[1;0]);
    deltaX2Inc = y - Source_Position(2)*ones(size(x)*[1;0]);

    [thetaInc, deltaXinc] = cart2pol(deltaX1Inc, deltaX2Inc); %Mesh in polars centered on Source
        
        
    

   
    
    
    %%Bit dependent upon type of source
    

        if isequal(Excitation{1}, 'Monopole')
            %RHS for the Monopole point source!!
            ainc = Excitation{3};
            H0OmXiinc = besselh(0,1,Omega*XijIncObj);
            H1OmXiinc = besselh(1,1,Omega*XijIncObj);
            
            phiIncObj = ainc*min(min(epssq))*H0OmXiinc;
    
    
            nuInc1Obj = -ainc*Omega*min(min(epssq))*cos(thetaIncijObj).*H1OmXiinc;
            nuInc2Obj = -ainc*Omega*min(min(epssq))*sin(thetaIncijObj).*H1OmXiinc;

            B = (1/4i)*[phiIncObj;nuInc1Obj;nuInc2Obj]; %Coeffs Extended Foldy RHS monopole
           
            phiInc = ainc*(min(min(epssq))/4i)*besselh(0,1,Omega*deltaXinc); %initializing with incident field for mesh
        
            if fluxTrueFalse == 1
               GRADphiIncEx = (1i/4)*ainc*Omega*min(min(epssq))*cos(thetaInc).*besselh(1,1,Omega*deltaXinc);
               GRADphiIncEy = (1i/4)*ainc*Omega*min(min(epssq))*sin(thetaInc).*besselh(1,1,Omega*deltaXinc);
            end
            
        elseif isequal(Excitation{1}, 'Dipole')
            binc = Excitation{3};
            H0OmXiinc = besselh(0,1,Omega*XijIncObj);
            H1OmXiinc = besselh(1,1,Omega*XijIncObj);
            H2OmXiinc = besselh(2,1,Omega*XijIncObj);

            oneOverXijIncObj = XijIncObj.^-1;

            phiIncObj = Omega*1i*0.25*min(min(epssq))*(binc(1)*cos(thetaIncijObj) + binc(2)*sin(thetaIncijObj)).*H1OmXiinc;
           
            nablaInc1Obj =  0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaIncijObj).*cos(thetaIncijObj) + binc(2)*cos(thetaIncijObj).*sin(thetaIncijObj)).*(H0OmXiinc - H2OmXiinc) + 1i*0.25*Omega*min(min(epssq))*(binc(1)*sin(thetaIncijObj).*sin(thetaIncijObj) - binc(2)*cos(thetaIncijObj).*sin(thetaIncijObj)).*H1OmXiinc.*oneOverXijIncObj;
            nablaInc2Obj =  0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaIncijObj).*sin(thetaIncijObj) + binc(2)*sin(thetaIncijObj).*sin(thetaIncijObj)).*(H0OmXiinc - H2OmXiinc) + 1i*0.25*Omega*min(min(epssq))*(-binc(1)*sin(thetaIncijObj).*cos(thetaIncijObj) + binc(2)*cos(thetaIncijObj).*cos(thetaIncijObj)).*H1OmXiinc.*oneOverXijIncObj;

            B = [phiIncObj;nablaInc1Obj;nablaInc2Obj]; %Coeffs Extended Foldy RHS dipole
            
            phiInc = 1i*0.25*Omega*min(min(epssq))*(binc(1)*cos(thetaInc) + binc(2)*sin(thetaInc)).*besselh(1,1,Omega*deltaXinc); %initializing with incident field for mesh
           
            if fluxTrueFalse == 1
                H0OmXiInc = besselh(0,1,Omega*deltaXinc);
                H1OmXiInc = besselh(1,1,Omega*deltaXinc);
                H2OmXiInc = besselh(2,1,Omega*deltaXinc);
                GRADphiIncEx = 0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaInc).*cos(thetaInc) + binc(2)*cos(thetaInc).*sin(thetaInc)).*(H0OmXiInc - H2OmXiInc) + 1i*0.25*Omega*min(min(epssq))*(binc(1)*sin(thetaInc).*sin(thetaInc) - binc(2)*cos(thetaInc).*sin(thetaInc)).*H1OmXiInc.*oneOverXijIncObj ; 
                GRADphiIncEy = 0.1250*1i*Omega*Omega*min(min(epssq))*(binc(1)*cos(thetaInc).*sin(thetaInc) + binc(2)*sin(thetaInc).*sin(thetaInc)).*(H0OmXiInc - H2OmXiInc) + 1i*0.25*Omega*min(min(epssq))*(-binc(1)*sin(thetaInc).*cos(thetaInc) + binc(2)*cos(thetaInc).*cos(thetaInc)).*H1OmXiInc.*oneOverXijIncObj ;
            end
            
        end
  
    %%Finishing off the extended Foldy...
    ajsb1jsb2js = A\B; %a's coeffs monopole source term, b1's ex comp dipole source term, b2's ey comp dipole source term for Neumann Inclusion's
    
    
    %ajsb1jsb2js = V(:,end);
    
    for m = 1:(size(objLOCATIONS,1))
       deltaX1 = x - objLOCATIONS(m,1)*ones(size(x)*[1;0]);
       deltaX2 = y - objLOCATIONS(m,2)*ones(size(x)*[1;0]);
       [thetaij, deltaX] = cart2pol(deltaX1,deltaX2);
       H0OmXIINC = besselh(0,1,Omega*deltaX);
       H1OmXIINC = besselh(1,1,Omega*deltaX);
       phiScattered = phiScattered + epsilon1SQ(m)*(ajsb1jsb2js(m,1)*H0OmXIINC + Omega*ajsb1jsb2js(size(objLOCATIONS)*[1;0] + m, 1)*cos(thetaij).*H1OmXIINC + Omega*ajsb1jsb2js(2*size(objLOCATIONS)*[1;0] + m,1)*sin(thetaij).*H1OmXIINC);  
       if fluxTrueFalse == 1
            H2OmXIINC = besselh(2,1,Omega*deltaX);
            oneOverDeltaX = deltaX.^-1;     
            GRADphiScatteredEx = GRADphiScatteredEx + epsilon1SQ(m)*( (-ajsb1jsb2js(m,1)*Omega*H1OmXIINC + 0.5*Omega*Omega*(ajsb1jsb2js(size(objLOCATIONS)*[1;0] + m, 1)*cos(thetaij) + ajsb1jsb2js(2*size(objLOCATIONS)*[1;0] + m,1)*sin(thetaij)).*(H0OmXIINC - H2OmXIINC)).*cos(thetaij) + Omega*oneOverDeltaX.*(-ajsb1jsb2js(size(objLOCATIONS)*[1;0] + m, 1)*sin(thetaij) + ajsb1jsb2js(2*size(objLOCATIONS)*[1;0] + m,1)*cos(thetaij)).*H1OmXIINC.*(-sin(thetaij)));
            GRADphiScatteredEy = GRADphiScatteredEy + epsilon1SQ(m)*( (-ajsb1jsb2js(m,1)*Omega*H1OmXIINC + 0.5*Omega*Omega*(ajsb1jsb2js(size(objLOCATIONS)*[1;0] + m, 1)*cos(thetaij) + ajsb1jsb2js(2*size(objLOCATIONS)*[1;0] + m,1)*sin(thetaij)).*(H0OmXIINC - H2OmXIINC)).*sin(thetaij) + Omega*oneOverDeltaX.*(-ajsb1jsb2js(size(objLOCATIONS)*[1;0] + m, 1)*sin(thetaij) + ajsb1jsb2js(2*size(objLOCATIONS)*[1;0] + m,1)*cos(thetaij)).*H1OmXIINC.*( cos(thetaij)));
       end    
    end
    
    
    U_inc = phiInc;
    
    U_scatt = phiScattered;
    
    if fluxTrueFalse == 1
        Grad_U_incEx = GRADphiIncEx;
        Grad_U_incEy = GRADphiIncEy;
        Grad_U_scattEx = GRADphiScatteredEx;
        Grad_U_scattEy = GRADphiScatteredEy;
    end   
    %phi = phiInc + phiScattered;
    
    %GRADphiScattered = zeros(size(x)*[1;0],2);


end

==> anc/multipleScatteringRunMe.m <==
% Richard Wiltshaw 2026
%
% 
%
% Code used to compute Figure 5(d).
%
% If you use this file, please cite the associated arXiv paper or published
% version, as well as:
%     - Wiltshaw, R., Craster, R. V., & Makwana, M. P. (2020). Asymptotic approximations for Bloch waves and topological mode steering in a planar array of Neumann scatterers. Wave Motion, 99, 102662.
%     - Schnitzer, Ory, and Richard V. Craster. "Bloch waves in an arbitrary two-dimensional lattice of subwavelength Dirichlet scatterers." SIAM Journal on Applied Mathematics 77.6 (2017): 2119-2135
%
%MATLAB_R2018b
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



clear all;
tic 

%% Load data
load('FoldyZLMhexCrystalData')
size_SP = size(Source_Position); Source_Num = size_SP(2);
fluxTrueFalse = 1; %FLUX 

%% Input data
Source_Magnitude = 1; %For Type == 4 currently only working for one source..



Partition = 201;

    
%om_range = om_range(16:28);
BG_Lower = 4.44; %9.82
BG_Upper = 4.945; %10.03
Gap_size = 0.25; %BG_Upper - BG_Lower;
om_range = linspace(BG_Lower - Gap_size,BG_Upper + Gap_size,150);
OOm_rang = linspace(om_range(36),om_range(113),150);
om_range = OOm_rang;
%Operating Frequency
om_range = om_range(117);


% Single om, choose from above.
%% 
%SourceInfomation
ThetaInc = 7*pi/6;

Excitation = cell(1, 3);
Excitation{1} = 'PlaneWave'; Excitation{2} = Source_Position;
Excitation{3} = Source_Magnitude;
Excitation{4} = ThetaInc;
Type = cell(1, 2);

%return;

    
    
    Type{1} = 4;
    Type{2} = Total_Masses1';
    Type{3} = Total_Masses2';




     
    exTra = 5;
    Scatt1 = Total_Scatt1;
    Scatt2 = Total_Scatt2;
    
    Scatt = [Scatt1,Scatt2];
    
    x_lower = min(Scatt(1, :))-exTra; x_upper = max(Scatt(1, :))+exTra; %Meshgrid of the space to plot multiple scattering solution over.
    y_lower = min(Scatt(2, :))-exTra; y_upper = max(Scatt(2, :))+exTra;   
    Limits = [x_lower x_upper y_lower y_upper];
    x = linspace(Limits(1), Limits(2), Partition);
    y = linspace(Limits(3), Limits(4), Partition);
    [xx, yy] = meshgrid(x, y);
    
    
    [U_inc, U_scatt, Grad_U_incEx, Grad_U_incEy,Grad_U_scattEx, Grad_U_scattEy] = ScatteringSolutionMatrixDirichletNeumanMixed(Excitation, Scatt1, Scatt2, Type, ...
        Limits, Partition, 'Interpolated',om_range,fluxTrueFalse);
    
    
    figure;%(0 + idx); hold on
    hold on
    U = U_inc + U_scatt;
    surf(xx, yy, abs(U)); colorbar
    shading interp
    colormap(hot)
    axis equal
    axis off
    axis tight
    
    


% Add immediate plotting option below
%save('MixedPWhex.mat', 'U_incs', 'U_scatts', 'Grad_U_incExs', 'Grad_U_incEys', 'Grad_U_scattExs', 'Grad_U_scattEys', 'xxs', 'yys', 'om_range','fluxTrueFalse');
toc


